Superstring theory in $AdS_5\times S^5$ background: half-BPS vertex operators

In this paper, we construct all vertex operators associated with the gravity supermultiplet in the $AdS_5 \times S^5$ background, relevant for worldsheet scattering amplitude computations, via global $PSU(2,2|4)$ transformations. Although one such operator was previously constructed in the pure spinor formalism using a special superspace parametrization, implementing the full global symmetries proved challenging due to the mixing of bosonic and fermionic coordinates. We resolve this issue by introducing a judicious sequence of reparametrizations that disentangle these coordinates. We then advance the formulation of superstring theory in this background by constructing the corresponding integrated vertex operators in both the pure spinor and the B-RNS-GSS formalisms.

==> anc/Vertex_Operators.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    342866,       5928]
NotebookOptionsPosition[    339653,       5866]
NotebookOutlinePosition[    340047,       5882]
CellTagsIndexPosition[    340004,       5879]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Vertex Operator: ",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJztnQd8FcW6wFMghSJc4EFiKBFD+SEIiEjngkgRRZCmQhAE6Vy9jxJUAgJe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     "], {{0, 54.}, {74., 0}}, {0, 255},
     ColorFunction->RGBColor,
     ImageResolution->{144, 144}],
    BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVVwdYU8kWnltSIbQAAlJCb4KIlABSQmgBpIQm2EgjhBJiQlCxl0UF1y4W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       "], "RGB", "XYZ"], Interleaving -> True, 
     MetaInformation -> <|"XMP" -> <||>|>],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{60.28125, Automatic},
   ImageSizeRaw->{74., 54.},
   PlotRange->{{0, 74.}, {0, 54.}}]], "Input",ExpressionUUID->
  "ce49db51-c8fa-4e7d-b804-7a027e9dc758"]
}], "Section",
 CellChangeTimes->{{3.9736133155186663`*^9, 3.9736133253186493`*^9}, 
   3.9736133565819693`*^9},ExpressionUUID->"ed8ad769-574b-4970-8361-\
98a4b6d3728a"],

Cell[TextData[{
 "Notation : In this section the \[Theta]'s are ",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJytWWtQVVUU5vJGSEDINCVeZTPZyCQjIcmI+WAu4/jDooZmMnnLDyE1fESS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     "], {{0, 29.}, {23., 0}}, {0, 255},
     ColorFunction->RGBColor,
     ImageResolution->{144, 144}],
    BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVVwdYU8kWnltSIbQAAlJCb4KIlABSQmgBpIQm2EgjhBJiQlCxl0UF1y4W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       "], "RGB", "XYZ"], Interleaving -> True, 
     MetaInformation -> <|"XMP" -> <||>|>],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{Automatic, 29.1015625},
   ImageSizeRaw->{23., 29.},
   PlotRange->{{0, 23.}, {0, 29.}}]],ExpressionUUID->
  "0679ae76-f751-4558-99cb-fe98a519e723"],
 " and  ",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJztWmtQVVUU5vAOK9FsEBxB0YaXzcAfxaZGwZGHODajojiTGRq+MkioTPER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     "], {{0, 33.}, {22., 0}}, {0, 255},
     ColorFunction->RGBColor,
     ImageResolution->{144, 144}],
    BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVVwdYU8kWnltSIbQAAlJCb4KIlABSQmgBpIQm2EgjhBJiQlCxl0UF1y4W
sKGrIoptBWStiKuuLIrdtSzqoqKsiwW78iYFdN1XvjffN3P/+8+Z/5w5M7eM
Lb+Im4MCABRk2HB5k1lyOW9qigG8SZMqJGKpSMiRFovEIjmTj0DyhD5sgP4J
nkxWgEKrQmmxnBsdzhiTmcUgdQMEYMAUEEAAT6CQsZKS4lXWA9e/l9fXgEoQ
XPZQaf2z/78WQ6FIIQAASYKYL1QICiH+EQC8WiCTFwNAVPH2k4tlKgwrMJbD
ACFeqMJiDa5WYb4G71PbpHLZELcCQNbl8eRiAPQuQp5RIhBDDb1eiL2kQokU
zp8BcUhhYZEQ4myIXaCNDGKVPpP/lY74b5r8QU0eTzyINXNRF3KERCEr4E39
P9Pxv0thgXLAhxOsurnyGK5qzjBvN/KL4lRYF+IeKT8hEWIjiN9KhGp7iFFq
rjImTWOPWgoUbJgzuM4A9RLyIuIgtoQ4SlqQEK/l+TmSKA7EcIegUyTFnFSI
zSBeKFJEpmhtNsuLuFpfaEOOnM3S8md5crVfla+7yvw0llb/Ra6Io9XH9Epz
UzMgpkLsUCJJT4BYD2JPRX5KnNZmVGkuO2HARq7kquJ3gJgrkkaHa/Sxkhx5
FFdrX16oGJgvtjlXwknQ4gPFuakxmvxgrQKeOn44F+yiSMpKG9ARKcbED8xF
KIqI1MwdeyySpqVodd7KisO5mrE4VVaQpLXH7UQF0SreDmIfRUmKdiyeXgw3
pEYfz5EVJ6Vq4sRL83ixSZp48GUgHrBBBGAAJax8UATygKS9p7EH3ml6ogAP
yIEYiICHlhkYkaHukcI2BZSCPyESAcXguHB1rwiUQP7TIKtpPUCOurdEPSIf
PIS4EMSBAnivVI+SDnpLB39ARvIP7zxYBTDeAlhV/f+eH2C/MCzIxGsZ5YBH
hv6AJTGSGEGMIUYRXXELPAQPwuNhGwarN87EAwbm8cWe8JDQQbhPuEroJNyc
KJkr/ybK0aAT6kdpc8H/Ohe4E9T0xcPxYKgOlXFT3AJ44D7QDwsPhZ59IcvW
xq3KCuMb7b/N4KvV0NpRvCgoZQgljOLy7Ug9Nz3fQRVVrr/OjyZW/mC+2YM9
3/pnf5V9IbzGfWuJLcQOYmewk9g57AjWCBjYcawJa8OOqvDg7vpDvbsGvHHV
8eRDHck//A2srCqTCq86r26vj5q+YtEU1TsasItkU+UScW4xgwW/CCIGRyrw
HMbw9vL2BUD1fdG8vl4mq78biGnbF27e7wAEH+/v7//pCxd7HID9/vDxP/yF
c2HCT4cOAGcPC5TyEg2HqxoCfEvowyfNHFgDe+AC5+MN/EAQCAORIBYkglSQ
CSbA6HPhPpeDyWA6mAPKQAVYBlaD9WAT2Ap2gj3gAGgER8BJ8DM4Dy6Cq+AW
3D1d4CnoBa/BBwRBSAgNoSPmiA3iiLgj3ggTCUEikXiEi2Qi2YgYkSJKZDoy
D6lAViDrkS1ILbIfOYycRM4hHchN5B7SjbxA3qMYqosao1aoEzocZaIsNA5N
RcejYnQSWorOR5ega9EadDfagJ5Ez6NX0U70KdqHAUwHM8VsMQ+MibGxRCwL
y8Hk2EysHKvEarB6rBmu82WsE+vB3uFEnI4zcA+4g2PwNFyAT8Jn4ovx9fhO
vAFvxS/j9/Be/DOBRrAkuBMCCRzCGIKYMJlQRqgkbCccIpyGz1IX4TWRSDQl
OhP94bOYScwjTiMuJm4g7iWeIHYQHxD7SCSSOcmdFExKJPFIxaQy0jrSbtJx
0iVSF+ktWYdsQ/YmR5GzyFLyXHIleRf5GPkS+RH5A8WA4kgJpCRShJSplKWU
bZRmygVKF+UD1ZDqTA2mplLzqHOoa6n11NPU29SXOjo6djoBOsk6Ep3ZOmt1
9umc1bmn807XSNdNl607Tlepu0R3h+4J3Zu6L2k0mhMtjJZFK6YtodXSTtHu
0t7q0fU89Th6Qr1ZelV6DXqX9J7pU/Qd9Vn6E/RL9Sv1D+pf0O8xoBg4GbAN
eAYzDaoMDhtcN+gzpBuOMEw0LDRcbLjL8JzhYyOSkZNRpJHQaL7RVqNTRg/o
GN2ezqYL6PPo2+in6V3GRGNnY45xnnGF8R7jduNeEyMTH5N0kykmVSZHTTpN
MVMnU45pgelS0wOm10zfD7EawhoiGrJoSP2QS0PemA01CzMTmZWb7TW7avbe
nGEeaZ5vvty80fyOBW7hZpFsMdlio8Vpi56hxkODhgqGlg89MPQ3S9TSzZJr
Oc1yq2WbZZ+VtVW0lcxqndUpqx5rU+sw6zzrVdbHrLtt6DYhNhKbVTbHbZ4w
TBgsRgFjLaOV0WtraRtjq7TdYttu+8HO2S7Nbq7dXrs79lR7pn2O/Sr7Fvte
BxuH0Q7THeocfnOkODIdcx3XOJ5xfOPk7JThtMCp0emxs5kzx7nUuc75tgvN
JdRlkkuNyxVXoivTNd91g+tFN9TN1y3Xrcrtgjvq7ucucd/g3jGMMCxgmHRY
zbDrHroeLI8SjzqPe56mnvGecz0bPZ8NdxieNXz58DPDP3v5ehV4bfO6NcJo
ROyIuSOaR7zwdvMWeFd5XxlJGxk1ctbIppHPfdx9RD4bfW740n1H+y7wbfH9
5OfvJ/er9+v2d/DP9q/2v840ZiYxFzPPBhACwgNmBRwJeBfoF1gceCDwryCP
oPygXUGPRzmPEo3aNupBsF0wL3hLcGcIIyQ7ZHNIZ6htKC+0JvR+mH2YMGx7
2COWKyuPtZv1LNwrXB5+KPwNO5A9g30iAouIjiiPaI80ikyLXB95N8ouShxV
F9Ub7Rs9LfpEDCEmLmZ5zHWOFUfAqeX0xvrHzohtjdONS4lbH3c/3i1eHt88
Gh0dO3rl6NsJjgnShMZEkMhJXJl4J8k5aVLST8nE5KTkquSH3BHc6dwzKfSU
iSm7Ul6nhqcuTb2V5pKmTGtJ108fl16b/iYjImNFRueY4WNmjDmfaZEpyWzK
ImWlZ23P6hsbOXb12K5xvuPKxl0b7zx+yvhzEywmFEw4OlF/Im/iwWxCdkb2
ruyPvEReDa+Pz+FX83sFbMEawVNhmHCVsFsULFohepQTnLMi57E4WLxS3J0b
mluZ2yNhS9ZLnufF5G3Ke5OfmL8jv78go2BvIbkwu/Cw1EiaL20tsi6aUtQh
c5eVyTonBU5aPalXHiffrkAU4xVNxcbwR75N6aL8TnmvJKSkquTt5PTJB6cY
TpFOaZvqNnXR1EelUaU/TMOnCaa1TLedPmf6vRmsGVtmIjP5M1tm2c+aP6tr
dvTsnXOoc/Ln/DrXa+6Kua/mZcxrnm81f/b8B99Ff1dXplcmL7u+IGjBpoX4
QsnC9kUjF61b9LlcWP5LhVdFZcXHxYLFv3w/4vu13/cvyVnSvtRv6cZlxGXS
ZdeWhy7fucJwRemKBytHr2xYxVhVvurV6omrz1X6VG5aQ12jXNO5Nn5t0zqH
dcvWfVyfu/5qVXjV3mrL6kXVbzYIN1zaGLaxfpPVpopN7zdLNt/YEr2locap
pnIrcWvJ1ofb0red+YH5Q+12i+0V2z/tkO7o3Mnd2VrrX1u7y3LX0jq0TlnX
vXvc7ot7IvY01XvUb9lrurdiH9in3Pdkf/b+awfiDrQcZB6s/9Hxx+pD9EPl
DUjD1IbextzGzqbMpo7DsYdbmoOaD/3k+dOOI7ZHqo6aHF16jHps/rH+46XH
+07ITvScFJ980DKx5dapMaeutCa3tp+OO33256ifT51hnTl+NvjskXOB5w7/
wvyl8bzf+YY237ZDv/r+eqjdr73hgv+FposBF5s7RnUcuxR66eTliMs/X+Fc
OX814WrHtbRrN66Pu955Q3jj8c2Cm89/K/ntw63Ztwm3y+8Y3Km8a3m35nfX
3/d2+nUevRdxr+1+yv1bDwQPnv6h+ONj1/yHtIeVj2we1T72fnykO6r74pOx
T7qeyp5+6Cn70/DP6mcuz378K+yvtt4xvV3P5c/7Xyx+af5yxyufVy19SX13
Xxe+/vCm/K35253vmO/OvM94/+jD5I+kj2s/uX5q/hz3+XZ/YX+/jCfnqX8F
MFjRnBwAXuwAgJYJAB2ez6hjNec/dUE0Z1Y1Av8Ja86I6uIHQD38f0/ugX83
1wHYtw0ev6C+/jgAkmgApAYAdOTIwTpwVlOfK1WFCM8Bm5M+8Qv54N8UzZnz
q7i/vQKVqg/49vovm8WJjg==
       "], "RGB", "XYZ"], Interleaving -> True, 
     MetaInformation -> <|"XMP" -> <||>|>],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{Automatic, 33.49609375},
   ImageSizeRaw->{22., 33.},
   PlotRange->{{0, 22.}, {0, 33.}}]], "Input",ExpressionUUID->
  "13a2c513-3bb2-4693-9c1a-f3d3cf62f331"],
 ". All the indices are dummy indices, taking values =1,2.  \n "
}], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.97361423946253*^9, 3.9736142818655863`*^9}, {
  3.973614333133436*^9, 3.973614404906973*^9}, {3.998997523945656*^9, 
  3.9989975659407997`*^9}},ExpressionUUID->"1ff689b3-e131-4dcf-af4d-\
7922a0495fb8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Vertexgprime", "=", 
   RowBox[{"<<", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<Vertexgprime.txt\>\""}], ")"}]}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.99899756917472*^9, 3.9989975876058817`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"dfb95dbe-f66b-4533-85d6-b296c8c3b979"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"n", " ", 
            RowBox[{"(", 
              RowBox[{"w", "+", "z"}], ")"}]}]], " ", 
         RowBox[{"\[Epsilon]d", "[", 
           RowBox[{
             RowBox[{"i", "[", "1", "]"}], ",", 
             RowBox[{"i", "[", "2", "]"}]}], "]"}], " ", 
         RowBox[{"\[Epsilon]u", "[", 
           RowBox[{
             RowBox[{"\[Alpha]", "[", "3", "]"}], ",", 
             RowBox[{"\[Alpha]", "[", "4", "]"}]}], "]"}], " ", 
         RowBox[{"\[Lambda]", "[", 
           RowBox[{
             RowBox[{"i", "[", "1", "]"}], ",", 
             RowBox[{"\[Alpha]", "[", "3", "]"}]}], "]"}], " ", 
         RowBox[{"\[Lambda]", "[", 
           RowBox[{
             RowBox[{"i", "[", "2", "]"}], ",", 
             RowBox[{"\[Alpha]", "[", "4", "]"}]}], "]"}]}], "-", 
       RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"n", " ", 
            RowBox[{"(", 
              RowBox[{"w", "+", "z"}], ")"}]}]], " ", "n", " ", 
         RowBox[{
           RowBox[{"\[Theta]", "[", 
             RowBox[{
               RowBox[{"id", "[", "5", "]"}], ",", 
               RowBox[{"\[Alpha]d", "[", "6", "]"}]}], "]"}], "**", 
           RowBox[{"\[Theta]", "[", 
             RowBox[{
               RowBox[{"\[Alpha]d", "[", "6", "]"}], ",", 
               RowBox[{"id", "[", "5", "]"}]}], "]"}]}], " ", 
         RowBox[{"\[Epsilon]d", "[", 
           RowBox[{
             RowBox[{"i", "[", "1", "]"}], ",", 
             RowBox[{"i", "[", "2", "]"}]}], "]"}], " ", 
         RowBox[{"\[Epsilon]u", "[", 
           RowBox[{
             RowBox[{"\[Alpha]", "[", "3", "]"}], ",", 
             RowBox[{"\[Alpha]", "[", "4", "]"}]}], "]"}], " ", 
         RowBox[{"\[Lambda]", "[", 
           RowBox[{
             RowBox[{"i", "[", "1", "]"}], ",", 
             RowBox[{"\[Alpha]", "[", "3", "]"}]}], "]"}], " ", 
         RowBox[{"\[Lambda]", "[", 
           RowBox[{
             RowBox[{"i", "[", "2", "]"}], ",", 
             RowBox[{"\[Alpha]", "[", "4", "]"}]}], "]"}]}], "-", 
       TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "+", 
       TemplateBox[{"4649"}, "OutputSizeLimit`Skeleton"]}], Short[#, 8]& ], 
   "line" -> 1, "sessionID" -> 34258913831838686455, "byteCount" -> 13002984, 
   "size" -> 8, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{
  3.998997603063972*^9, {3.999105208118956*^9, 3.999105233063747*^9}, 
   3.9995098820009537`*^9, 3.9995100293329773`*^9, 4.0009869379490747`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"28267fce-3f28-446a-a373-75bfd82360ff"]
}, Open  ]],

Cell["\<\

Example: \
\>", "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.998997612745528*^9, 3.998997643783676*^9}, {
  3.998999341458547*^9, 3.998999357380683*^9}},
 CellLabel->
  "In[982]:=",ExpressionUUID->"30273203-bd03-41d3-bce8-7ffd229364d6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Vertexgprime", " ", "/.", " ", 
   RowBox[{"n", "->", " ", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.9989976179688053`*^9, 3.998997621901689*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"69f3374f-9994-4515-a8c4-31881f5132c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]d", "[", 
    RowBox[{
     RowBox[{"i", "[", "1", "]"}], ",", 
     RowBox[{"i", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"\[Epsilon]u", "[", 
    RowBox[{
     RowBox[{"\[Alpha]", "[", "3", "]"}], ",", 
     RowBox[{"\[Alpha]", "[", "4", "]"}]}], "]"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{
     RowBox[{"i", "[", "1", "]"}], ",", 
     RowBox[{"\[Alpha]", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{
     RowBox[{"i", "[", "2", "]"}], ",", 
     RowBox[{"\[Alpha]", "[", "4", "]"}]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"\[Epsilon]d", "[", 
    RowBox[{
     RowBox[{"id", "[", "1", "]"}], ",", 
     RowBox[{"id", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"\[Epsilon]u", "[", 
    RowBox[{
     RowBox[{"\[Alpha]", "[", "3", "]"}], ",", 
     RowBox[{"\[Alpha]", "[", "4", "]"}]}], "]"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{
     RowBox[{"id", "[", "1", "]"}], ",", 
     RowBox[{"\[Alpha]", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{
     RowBox[{"id", "[", "2", "]"}], ",", 
     RowBox[{"\[Alpha]", "[", "4", "]"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"\[Epsilon]d", "[", 
    RowBox[{
     RowBox[{"\[Alpha]d", "[", "1", "]"}], ",", 
     RowBox[{"\[Alpha]d", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"\[Epsilon]u", "[", 
    RowBox[{
     RowBox[{"i", "[", "3", "]"}], ",", 
     RowBox[{"i", "[", "4", "]"}]}], "]"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{
     RowBox[{"\[Alpha]d", "[", "1", "]"}], ",", 
     RowBox[{"i", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{
     RowBox[{"\[Alpha]d", "[", "2", "]"}], ",", 
     RowBox[{"i", "[", "4", "]"}]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"\[Epsilon]d", "[", 
    RowBox[{
     RowBox[{"\[Alpha]d", "[", "1", "]"}], ",", 
     RowBox[{"\[Alpha]d", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"\[Epsilon]u", "[", 
    RowBox[{
     RowBox[{"id", "[", "3", "]"}], ",", 
     RowBox[{"id", "[", "4", "]"}]}], "]"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{
     RowBox[{"\[Alpha]d", "[", "1", "]"}], ",", 
     RowBox[{"id", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{
     RowBox[{"\[Alpha]d", "[", "2", "]"}], ",", 
     RowBox[{"id", "[", "4", "]"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.998997622582225*^9, {3.9991052082727213`*^9, 3.999105233160269*^9}, 
   3.999509882165794*^9, 3.99951002949649*^9, 4.0009869381051826`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"6f657863-e508-4ced-b593-917337c90911"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Vertex operator:  Using Null Polarization vectors ", "Section",
 CellChangeTimes->{{3.9524448063717794`*^9, 3.952444820379223*^9}, {
   3.952445337772051*^9, 3.9524453624306583`*^9}, 3.9527688707330303`*^9, {
   3.998938588736679*^9, 
   3.998938616453684*^9}},ExpressionUUID->"e841ed6b-9313-4508-9f10-\
8d4dc5e099b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Vertexg", "=", 
    RowBox[{"<<", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<Vertexg.txt\>\""}],
       ")"}]}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.998938620922222*^9, 3.998938631613385*^9}, {
  3.998938672253139*^9, 3.998938711447906*^9}, {3.998997652987371*^9, 
  3.998997677205864*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"dab10e45-dd64-47bb-b4f7-d789ccac95ae"],

Cell["\<\

Notation (NCM[,...,] means NonCommutativeMultiply): \
\>", "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.998939396132742*^9, 3.9989394099255123`*^9}, {
  3.9989978638350267`*^9, 3.9989978952630377`*^9}, {3.99899801099422*^9, 
  3.998998011343953*^9}, {3.998999213216922*^9, 3.998999235882419*^9}, {
  3.999510102160611*^9, 
  3.999510113004717*^9}},ExpressionUUID->"1c18c9b7-9573-4356-ba46-\
21562ed4d301"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3QecFOXdB3D2Drg7ivRyxx3FApgooKiADUSNiYaqgtIsEU3kEDSRZqEY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    "], {{0, 79.}, {608., 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{144, 144}],
   BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVVwdYU8kWnltSIbQAAlJCb4JIDSAlhBZASmiCjTRCKCEmBBV7WVbBtYsF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      "], "RGB", "XYZ"], Interleaving -> True, 
    MetaInformation -> <|"XMP" -> <||>|>],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{501.4765625, Automatic},
  ImageSizeRaw->{608., 79.},
  PlotRange->{{0, 608.}, {0, 79.}}]], "Input",
 Evaluatable->False,ExpressionUUID->"c7c59da6-6d11-4a4e-980c-cef1f43c29b4"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzs3Qec1ETfB3D2OHq/ozcpKiiCgDQFGzYey6uAKNKL+ChFinCHCgqK/SlK
U2lK0+dRsSACPjSRJh0VOKSXuxPpHQ64zJuZtJm0ze7t7u3u/cLn2N1skm8m
mczMf5JNavYa2O6ZhHz58r1QWP6vXc/Uu4cM6fli+9Lyhw7Pv/Dc35/v8/Tf
nh/a5+99hrTolV8e+S/578Yi+fIlyq/EYZBsRvDjJMk8rWWE+ipZl2UzBj58
+PDhw4cPHz58+PDhw4cPHz58+PDhw4cPHz58+PDhw4cPHz58+HHs6+NN30ju
y7LTrYp5mebREvcVfPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOH
Dx8+fPjw49a34fhRkiS5Ter8nX9GGQcfPnz48OHDhw8fPnz48OHDhw8fPnz4
8OHDhw8fPnz48OHDhw8fPvw84TsvTXL5zgFXR+r/2zJOKYYPHz58+PDhw4cP
Hz58+PDhw4cPHz58+PDhw4cPHz58+PDhw4cPH358+sR0zZIkfi+JtnXN/aRF
n9Fp3eDDhw8fPnz48OHDhw8fPnz48OHDhw8fPnz48OHDhw8fPnz48OHDh58X
fPO6WFbIwyDM4md+y9fw4cOHDx8+fPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOH
Dx8+fPjw4cOPa9+6OMn0XhJGm6eX3L7kJpIsy1Ve4cOHDx8+fPjw4cOHDx8+
fPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOHnwd8XnJwnHivg2T+YBkBHz58+PDh
w4cPHz58+PDhw4cPHz58+PDhw4cPHz58+PDhw4cPHz78POG7rYz2/Dgp8HWW
uHeu88KHDx8+fPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOHDz9u
fcev2bo5z+zXdJ3dQ7rhw4cPHz58+PDhw4cPHz58+PDhw4cPHz58+PDhw4cP
Hz58+PDhw4cfR75k+9Z+lCSO9LMejpNJDh/gw4cPHz58+PDhw4cPHz58+PDh
w4cPHz58+PDhw4cPHz58+PDhw4cfl77kOMJ5ENfCednOYyTrO/jw4cOHDx8+
fPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOHDx8+fPjw4ecJ3zoD995mOeIivUHi
etlNCx8+fPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOHDx8+/Pj0
3ZftPIX7ukmS8b0wheRlfeHDhw8fPnz48OHDhw8fPnz48OHDhw8fPnz48OHD
hw8fPnz48OHDhx8vvmUqyXasp/m11ZLMs/pZFHz48OHDhw8fPnz48OHDhw8f
Pnz48OHDhw8fPnz48OHDhw8fPnz48POWL9lMI4yzrIS/QRLfSe5rAB8+fPjw
4cOHDx8+fPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOHDx8+/Hj0HcZI9lPxn/Tr
p+wX5ir5nQ4+fPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOHDx8+
fPhx59uuh4dlBrYGkvjZZmb48OHDhw8fPnz48OHDhw8fPnz48OHDhw8fPnz4
8OHDhw8fPnz48OHHr+/sSdY1kixvPC/N+E6yHQsfPnz48OHDhw8fPnz48OHD
hw8fPnz48OHDhw8fPnz48OHDhw8fPvw49z2tg9OyJfGz+YP62fp4O/jw4cOH
Dx8+fPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOHDx8+fPjw4ecd30mVnNfY4Qvz
aEl4lWyngQ8fPnz48OHDhw8fPnz48OHDhw8fPnz48OHDhw8fPnz48OHDhw8f
fnz72jVOwhpZ3nL/C4uU+AVYbcdEclPBhw8fPnz48OHDhw8fPnz48OHDhw8f
Pnz48OHDhw8fPnz48OHDhw8/zn2nmd1GSDbra/pO+N6Mell5+PDhw4cPHz58
+PDhw4cPHz58+PDhw4cPHz58+PDhw4cPHz58+PDhx48vfiFZxtjNY+9Klkkl
yzvnNYQPHz58+PDhw4cPHz58+PDhw4cPHz58+PDhw4cPHz58+PDhw4cPH348
+47rI1kdR8gyr91n09rChw8fPnz48OHDhw8fPnz48OHDhw8fPnz48OHDhw8f
Pnz48OHDhw8/T/iu46xL9rOKzlNJtl9zI+DDhw8fPnz48OHDhw8fPnz48OHD
hw8fPnz48OHDhw8fPnz48OHDhx+3vqcvHSe2fuG6XG4iyW1K+PDhw4cPHz58
+PDhw4cPHz58+PDhw4cPHz58+PDhw4cPHz58+PDhx68vmUY5XONkN79kt0CJ
f5WIvnaSPQ8fPnz48OHDhw8fPnz48OHDhw8fPnz48OHDhw8fPnz48OHDhw8f
Pvw49m1WR3L65GfVAxok0yt8+PDhw4cPHz58+PDhw4cPHz58+PDhw4cPHz58
+PDhw4cPHz58+PDj2/c33nVSu3RIllH8ItyTCx8+fPjw4cOHDx8+fPjw4cOH
Dx8+fPjw4cOHDx8+fPjw4cOHDx8+/Ljy5XGSHWMzl53j7nlZO/jw4cOHDx8+
fPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOHDx8+fPjw4ecFX/gkOSxbMn0OcuAX
Ax8+fPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOHDx8+/Dzi+1ue
w3Kt10BZRuimVfKfVvjw4cOHDx8+fPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOH
Dx8+fPjw4ceRr483fSO5L8tOtyrmZZpHS9xX8OHDhw8fPnz48OHDhw8fPnz4
8OHDhw8fPnz48OHDhw8fPnz48OHDj1vfhuNHSZLkNqnzd/4ZZRx8+PDhw4cP
Hz58+PDhw4cPHz58+PDhw4cPHz58+PDhw4cPHz58+PDzhO+8NMnlOwdcHan/
b8s4pRg+fPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOHDx8+fPjx
6RPTNUuS+L0k2tY195MWfUandYMPHz58+PDhw4cPHz58+PDhw4cPHz58+PDh
w4cPHz58+PDhw4cPH35e8M3rYlkhD4Mwi5/5LV/Dhw8fPnz48OHDhw8fPnz4
8OHDhw8fPnz48OHDhw8fPnz48OHDhw8/rn3r4iTTe0kYbZ5ecvuSm0iyLFd5
hQ8fPnz48OHDhw8fPnz48OHDhw8fPnz48OHDhw8fPnz48OHDhw8ffh7wecnB
ceK9DpL5g2UEfPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOHDx8+
fPjw84TvtjLa8+OkwNdZ4t65zgsfPnz48OHDhw8fPnz48OHDhw8fPnz48OHD
hw8fPnz48OHDhw8fPvy49R2/ZuvmPLNf03V2D+mGDx8+fPjw4cOHDx8+fPjw
4cOHDx8+fPjw4cOHDx8+fPjw4cOHDx9+HPmS7Vv7UZI40s96OE4mOXyADx8+
fPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOHDx9+XPqS4wjnQVwL
52U7j5Gs7+DDhw8fPnz48OHDhw8fPnz48OHDhw8fPnz48OHDhw8fPnz48OHD
h58nfOsM3Hub5YiL9AaJ62U3LXz48OHDhw8fPnz48OHDhw8fPnz48OHDhw8f
Pnz48OHDhw8fPnz48OPTd1+28xTu6yZJxvfCFJKX9YUPHz58+PDhw4cPHz58
+PDhw4cPHz58+PDhw4cPHz58+PDhw4cPH368+JapJNuxnubXVksyz+pnUfDh
w4cPHz58+PDhw4cPHz58+PDhw4cPHz58+PDhw4cPHz58+PDhw89bvmQzjTDO
shL+Bkl8J7mvAXz48OHDhw8fPnz48OHDhw8fPnz48OHDhw8fPnz48OHDhw8f
Pnz48OPRdxgj2U/Ff9Kvn7JfmKvkdzr48OHDhw8fPnz48OHDhw8fPnz48OHD
hw8fPnz48OHDhw8fPnz48OHHnW+7Hh6WGdgaSOJnm5nhw4cPHz58+PDhw4cP
Hz58+PDhw4cPHz58+PDhw4cPHz58+PDhw4cfv76zJ1nXSLK88bw04zvJdix8
+PDhw4cPHz58+PDhw4cPHz58+PDhw4cPHz58+PDhw4cPHz58+PDj3Pe0Dk7L
lsTP5g/qZ+vj7eDDhw8fPnz48OHDhw8fPnz48OHDhw8fPnz48OHDhw8fPnz4
8OHDh593fCdVcl5jhy/MoyXhVbKdBj58+PDhw4cPHz58+PDhw4cPHz58+PDh
w4cPHz58+PDhw4cPHz58+PHta9c4CWtkecv9LyxS4hdgtR0TyU0FHz58+PDh
w4cPHz58+PDhw4cPHz58+PDhw4cPHz58+PDhw4cPHz78OPedZnYbIdmsr+k7
4Xsz6mXl4cOHDx8+fPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOH
Hz+++IVkGWM3j70rWSaVLO+c1xA+fPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOH
Dx8+fPjw4cOHDx8+fPjx7Duuj2R1HCHLvHafTWsLHz58+PDhw4cPHz58+PDh
w4cPHz58+PDhw4cPHz58+PDhw4cPHz78POG7jrMu2c8qOk8l2X7NjYAPHz58
+PDhw4cPHz58+PDhw4cPHz58+PDhw4cPHz58+PDhw4cPH37c+p6+dJzY+oXr
crmJJLcp4cOHDx8+fPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOH
H7++ZBrlcI2T3fyS3QIl/lUi+tpJ9jx8+PDhw4cPHz58+PDhw4cPHz58+PDh
w4cPHz58+PDhw4cPHz58+PDj2LdZHcnpk59VD2iQTK/w4cOHDx8+fPjw4cOH
Dx8+fPjw4cOHDx8+fPjw4cOHDx8+fPjw4cOPb9/feNdJ7dIhWUbxi3BPLnz4
8OHDhw8fPnz48OHDhw8fPnz48OHDhw8fPnz48OHDhw8fPnz48OPKl8dJdozN
XHaOu+dl7eDDhw8fPnz48OHDhw8fPnz48OHDhw8fPnz48OHDhw8fPnz48OHD
h58XfOGT5LBsyfQ5yIFfDHz48OHHun/1yhWyaeMm8v3335Pp02eQOXO+IocO
HbL103bsIAvmz4+r9MOHDx8+fPjw4cOHDx8+fPjw4Uebr/XXzP3+ezJjxnTy
9Zw55NChg7b+jj/SyPwF8+Mq/fDhw4cPHz58+PDjw79C27WbNqvnIaeTOV/P
sZyH1ObekbaD/EDPQ4bQ9zLE8/aHH0bf3/Iclmu9BsoyQjetkv+0wocPHz4/
YvmKFWT4i8PJsGHDyNChKeyVvZf/UlKG6p+HDZX/UpTX1NQUMnbcOPLDDz+Q
tLQ0cunSpaB9c/oPHDhAunfvTkqXKUN8vnwkXz7uz+cj9W6sR0aPHkUuMpOQ
nTt3kqSkJHn6UiHxxWnjf//Dhw8fPnz48OHDhw8/dv2ff/6ZDB/+ohG36X8p
LKYT4js5lhuakkJSh6eScXI8N2/efDme28HiOS/+hQsXyMqVK8nixYvJ4iWL
yBL6yv6WqK/K35Il8p88bhE3jo1ftJgsWiJPu0T5vGjREn3eRfLrErpM+fvM
zMyY2f7w4eclX+uvKZNUmvj0vhqf3mdTrx7trxlNsi5lsXn0/prSpS3+smXL
SWpqKuvfefudd8j77/+LfPDBB6xsGj9uPBk3fjx55+13yMiRI8grr75KTp48
aZu6rKzL5K233iIjRowg78jL+eCD98m4sePI+/Ky/vnPf5IxY8aQFNlZs2p1
zG9/+PDhw4cPHz78WPIvnr9AVqxa5Rr/6fHiIhpjLlFeFy+yxJJO8acePwaY
/v1yu7ZHj26kTJkywvlH7f2Narv2knYectcfJFlr13pMf25vf/h53NfHm76R
3Jdlp1sV8zLNoyXuK/jw4cN39h999FHhWiDLtUHCn0+cVv3Ln5ifdO7UmaRt
3x6wrw3Z2dnkg7EfkBIlirNllyxZkjz88MPk1VdfJTNmzCBvvfUmMxJli35/
8803k7179pC619eR2w/5yJ133BlU+oWv8+D+hw8fPnz48OHDhw8ffuz6jz76
f/axm8+I2fK5xHg0/sufX47nOncm21k85+y/9OKLfpcXjG8ed++993pOf25v
f/jw84JP+2vGjR1LShQrzo7nkiW0/ppXlP6aN98iT3V6iiQmJir9NQ1vJnt2
7yZ166j9NXfeaRH+Ty67Aul/2rJ5s236d+3a5an8eeGFF4JOv/PovLH/4cOH
Dx8+fPjwg/FflONHL/Gfv/OP/uJPJX70ln5JUtq1xYubz0PSdu1Mdh6yU6dO
rF1L7YYN5Hbt3r2kDj0PmY+2a+/wnH473+1b8dVpdOzsf/i57Ntw/ChJktwm
df7OP6OMgw8fPnwP/pEjx8iqVavIjwsXkkGDBgnthEKFC5OZM2eSFT+vIKtW
ryKrVq4iP/+8nHzzzTdk0qTJ5Cm5vi5VqqQ+fUJCAnniySfJqZOnPPv03fHj
x8ltLW7V2ykdO3Ykhw8ftk1/Wtp2cvvtt1vaLKNGjQoq/bm9/eHDhw8fPnz4
8OHDhw8/WP/I0aMsTlsox3ODBw0WYqTCNJ6bNZPdc2m1PA2N+3766WcWz02e
NIn1v5YuXcroB5bjuSdpPHfqlAXMzpZIxUqVhOXTPt3H2rYl/fr2I8OHDycj
R4wkr7zyChkx4mVSuUoV4XqBmjVqkJSUFDLylVfZNK+MHEn69etHHn+8Pale
vbrQF92hQwfP6c/t7Q8ffrz7tL/m1ltv049Rrb/GzqfXOt5+eyvL9UKj+f4a
dTh27BhZvVopu4YMGWJcV6TO17tXbzJ37ndk2bJlZOvWba7p37RpE5k9axZp
06aNUEa1bNWSjB07lvV3nTt/Lia3P3z48OHDhw8ffiz6UnY2qVS5kn4ez6fG
j+3atWVxII0fXx4xgrzK4scRpErVKsJ1TDVq1CTD5PjxlVeUGHMkix/7k3bt
5fixWnV1mcqyO3R43FP62XnI227V24pPcu1a88Tbt6eRVuw8pHhN1Ku0XRsD
2x8+fPelSS7fOeDqSP1/W8YpxfDhw4fv358yZYpQ57Zr286vf/78BdL2sceE
PqjWrVuTy1euePJpmfnQgw8p10b7fOSz2Z85pkH7//ix46RixQqq52Pz/vTT
TzlOv9OovLL/4cOHDx8+fPjw4cOHH7v+lKlTuOt9fKRdu3Z+/fPnzpPHtHhO
ne/u1neTy5evCD59lpsWf91Qty754osvyMVLFx3XXfu9qfb33dzvHNN/RY4d
33zzTd1/6aUXg0q/fRrzzv6HDz/UvkSyyYN/e5CdL/Il+Mhnn33u16fnfypW
qCgc/8t/Xu7q03sy8eeaGjRoEFT6L1/OIkWLFmXLoc+Ui/XtDx8+fPjw4cOH
H6s+fdab1ha8oe4N5MsvvyQXL1509K+//nqh/TiXxY/2/lU5fnyDxo/q+ciX
XnrJYX249/L8Dz74oHotFG3XfmaZzpx+2q6tILdr+Wvply9f7in99t/Zj4rH
/Q8/GnxiumZJEr+XRNu65n7Sos/otG7w4cOHH5jfpUsXVtdq9e6ECRM9+dlS
Nmlyyy3GPY7kZdDntXnx33zrLX0e2o/kNf0zps/Q2yxFihYhl7Oycpx+cay7
H4/7Hz58+PDhw4cPHz58+LHrd6XxHBeTTZg4wZMvZV8lt7B4zogFtfvVakOv
nr2U+yLVrEmOHjtq62tDZmaG0mesXtdUIH8iOXvujGv66fx16tRh/ieffBJU
+k0Tm5D43//w4Yfaf5v11yhlSmpKimd/xszp+vFftHARknX5kqvfrVs3ofxJ
STVZHtN/4sQJdk1VctkkcvnKZQ6Jze0PHz58+PDhw4cfq36v3j1ZW7CGHD/S
ewC7+ZmZmcJzexMTC5CzZ866+vS5xOwZw7LxySfTLL45/W+9/aYeJw8X2pru
6WfX06vnTIsUKUqy1POQ0b794cO3WxfLCnkYhFn8zG/5Gj58+PAD8KtWrcbd
o8hHtm7b5tmn92g0+pV8pGmTpn79X7f8SvLnz8/mo22Kq1ezndNkmj/zz0z9
OqV77rknLrY/fPjw4cOHDx8+fPjw4QfrV62mPmtNva5g29btnm36zDb+96tN
mzTTgUuXLpFS6vPhFi9e7OhrYz77/D/Cspo3b+5pHR5Qn9m0YsWKmNz+8OHH
k79l8xaSkJjAjsk6dWl/zVXPfmaG2F/jb9Ce3aH9zf9hQVDp//bbb1n517NH
z5jf/vDhw4cPHz58+LHqa/EjPce4RI0f3Zb5+eefC7+3sYsf7fw2f3uAzfPz
ipWu679lyxaSmD+BGUq7Ntu6TIf52TVUahu19T2tPaXf6xCv+x9+dPjWxUmm
95Iw2jy95PYlN5FkWa7yCh8+fPiB+Ht27xb6hcqXLxeQ//bbbwn3YqLXH2Vd
vuzq9+vbT217+MiggQNNa+s//SVLl2TemDFjcpx+69R5a//Dhw8fPnz48OHD
hw8/dv3dNJ7zGX275cuXD8hn8RwXD9J4Trtn7Zw5c9i42++83dHnh2f+3kdY
Vqr2e1U/6b/zzjvZ9IcPHw44/XZLNN7H//6HDz/Ufv9+/fTftQ96fmDAfqlS
Jdm8Y8a87urv3rPHUvacOXPGskgv/qBBg9g609+9G9PF5vaHDx8+fPjw4cOP
VX/OnK9Yu+6O2+/w5D/zzDNGe1B97ooX/8677lLjxz9N04lp69u/v37ecuDA
gQGnv1SpUmy9xrwxxlP6c3v7w4dvkRwcJ97rIJk/WEbAhw8fvjd/ypQpQlvg
8ccfD8hv17a90LeUnJzs169z/XXsntx0+mnTprl6dvPXrVuXzbt65aqY3/7w
4cOHDx8+fPjw4cOHH6zPx3O0D9Ycz/nz27Vrp/fdavGcNjzeXon1vvvuO0df
/1+icd71+n2d6DIXLFzoKf30Hrslipew/S4U2/+PHTvI8ePHPKxJePycDKHw
d6SlkTNnTuean5MBfuT969XjmB7DU/n+Go9+3bo3sHlXrV7t6k+dNlV45luz
Zs3c19/Fb3hzQ7acgwcPOs8fxJAX9z98+PDhw4efV/wdcoxw7Jg1Rsgr6U+T
Y4TTp60xQk789nIsStt1c7X40c9wvR4/Kn8LFyzw5F/vMX7kl/+Jx/OQ/Pw3
1KnLYttVq1YJ38bD/oefB3y3ldGeHycFvs4S9851Xvjw4cP34Hfp0sW4t6L8
N378+ID8SpUqCW2Jhx580K9fqFAhffqRI0e6pcTWr1C+PClavBi5rN+3yXFF
bX1tmmjY/vDhw4cPHz58+PDhw4cfrN+VxXP5nOM5P74Szxnx4IMPPcjGnzt3
jhQqXJhUqFCRXLly2W/6MzIyhPVITEwk586e9evTZ0oVLFiING7cOKj0myYU
BnpfqB7du7P16d2rd1zuf3/+FTlmTkhIkGPoCuS7uXMj7ud2+uEH7ov9Na8E
7FeoUIEUK1aM5T03v2vXrsLzKlNSUhwW6+6fOH6C5fHatWrbrFvsbX/48OHD
hw8ffnj9LBoj9OipxAi9e0fc97bY8PpXrlxVYgS53Tb3eyNGyIlP48ciNH4s
X15e/hW/6dfjR58RP56h8aMfP5vGjwUK2saPyqxG+gvq7Vqfp/OQ5vRr7VrL
ecgY3//w49t3/Jqtm/PMfk3X2T2kGz58+PBthmpVqwr9yVu3bvXsf/nll3o7
gv0OTm7brFmzxtWX6HVKBQsav9dNSiKH0g85rbmt36plS64NGdvbHz58+PDh
w4cPHz58+PCD9atWrSb0726j8ZxHn8VzXCxI+6rXrF7DJkjblsbGDR/+oquv
DbM/my3cG6V5c+u9Ucw+Hc6fP08KFy7MriMKJv32k0jkwoXzpE2bNmxdaPy5
dOlSW9928TG0/7342rVa9Lla0z/9NM+lH753X8qW2Hkf7dqhpKRkkpGeHpDf
8rbbSO/evfz61atXF8qf+fPnB5V+er83Wv7pfUQxvP3hw4cPHz58+OH1L164
oMcItM3DYoQ8lH5+6N5NjRES8pNPP/k0x/727dvU+HG4J3/2rNlCW7BFsxae
/PPnLyjx49PcNWY26afnIQvKcaAWnyYlJZF0oV3LLd5h87Vk5yF7Cb79Ksbe
/ocfz75k+9Z+lCSO9LMejpNJDh/gw4cP38Xfs3uP0BYoV64cq7+9+H/9dYTU
qFFD6b/yKX1YL738onk2W//a665T+7CV+apWrUr++9//OtwfKX63P3z48OHD
hw8fPnz48OEH6+/es0uI58qa4jk3//Dhw2o8Z8z/0ksvCf72bdvIpawsl0QZ
H/o83Ydblo8MH57qOf27du1i1ysFmn6n7U/7ru+88w59fcaOHevq2wGxsP+9
+vT3zHfccTuLv+nfhAkT8lT64QfmX6f31+TT+2u++OJLpb8mRP6+vfuEsode
Q3fmzBkSTPoHDx7MljFj5kzPfjRvf/jw4cOHDx9+ePzz587LbWJzjBA5P7fT
b55eiRHuID6f3O7z+ch4GiPk0N8qx49Zevzo7vfpo8SPPvX3NimpKZ59Fj+e
O2+e0pL+668TnyuntGu/MJ2HzJv7H378+pLjCOdBXAvnZTuPkazvotDfkZZG
flm7jvz262/s2Z979uwh+w8cIAcPHSIZGekkIzODZKZnkkPp6WT37t3k962/
k3Xr1pEt8vRe/OzsbDbtL7/8QjZu2Mjm35GmOAcPHCSZGRkkPUNe/sGDZPv2
7WTd+vVkm1xu5pXtDz90Pn1269q1v5Bff/1VzstpLI8dOLCfHDyYzu5XmJGe
wfJz+iE1L//+O1kv5+VfLXnZ3qd5+dfffmV5ecNGNS//oeblgwcUQz5maL6m
1ymvF/Ky9/RPnTrVqKfl9sDj7R73nP769esLdfzrr7/m2R8yZIgwr+aXKlGK
PPjgg+Ttt99mz3ylbZpo3P/wQ+OnsTphrXxcbGH5e++evaxOOMTqhAz2l87+
5ONoj3IcrVu3lh13Xvzsq9ls2l/W/EI20ePo963kjx1/KMerXA+kq8unx9T2
tO1kw7oN7DgKd/qPHDlC5s2bRyZPnkzeePNN+XgYTDo+1ZG0vqs1ubFePVKr
Vi3y888/h823zp03819OfFYH/KLmXa09s/+gknfV8p++pqvtma1y3l27bj1r
/3jxsyUl766h7ZlNah3AnN1yfj2otJnS1bwrt2fWr18nx4HbI5Z+u895af/D
D9xPk9vj69auVdtNRgxw6NBBvf3PyuR0o7xfS9tNv9mX9+bPV7Mlvbxnx8xv
v+vOIVbeZ7I44CAXA2xl5X3e2P6h9FH+WT/npf0fT36a3PZbK7cr+b6JA2o7
lJZHLC9nanl5l6kd6t+n8dxvLC+vVduhRrl0QMvL8vIPHTik5mU5ntu+LeD0
T5k6TYin2rdr7zn99RvU1383osRzrwfs8+m/7vrrhPhu4YIFjn449z+9TqvD
4x3Uayx85Mknnoio72/ILT8jM5M9t0C5b5aPLPxxYUR9cdL43v60rlTaPb/p
8afW95mu9uWwMuZQht5ftI71F/3qyWf9RbR8WbOWbNyotntof9HuPUpdKdeT
tN1z4OAhkrY9Te8v8pr+IS8MEe6brf2VLFmSPPjg39T+mpXkUtZl2/S7DZr/
6fRPhfKnWbNmDovwv/0bNWzE1vfQQZf7dJt89+8D86Mt/8WTz+pqIYbYrdbV
cvtejh+0/lfWZ7RLPZbYeYdfXZZvKNqxxM4jyMfSb79vVY6lvXuMdmeG2O4U
j6Xwpj+3t38offT/of8vln3xPNAOOY/uVcoiud7R4l+Whw+ly3Xxbpb/1qv1
uhdfP6e5Vo2BWdyQZpwHSlfPA2n9GVr+zSPbP1S+JGWTDk900NsfT3AxQl5I
v9OEmXKMUJ7GCHJbKiF/Alm4cGHEfO3aeC2WXbBwgTBHKPzB/HlIn3HfBKVd
q5yHXEnPQ17mf5sTnvSnycf1ul/WGe2avUofBLs+Qu1/YGVJ+iEjRli7jtWd
XnyJtWt+I2vVdo3WB7FbK0vU/tcDalliOacc5vS7fw8/XL51Bu69XT5ynM//
0pU3dtNGh79hw3rrdQlC+WD87s4uHjb3bdv5kydPEu53zv/+x+mP3tOOlsXh
Tn9ub3/4ofM3bNgg5CGfOb/6yX+//rbFr6/nZQ9/mp9fbkdoedlr+rt26SYc
f+PGjXdN//Lly8kjjzzCrq/W/BtvvIEsXrTYdls5+X8d/ouUKVPG7/FfvHgx
0r59ezJ79myb+zzlzfwXL75+HHko/+3+aJvLnz/Fy3Fk8vMn0johI2zpv5p9
hVQoX8Fv/TdLzvPxvP9j2efrgEDLf5Z3t/zq16d9WIGU/0odIOfdPzOJdanx
tf3hx57vGAN4LP9/tTnPYPbZMRNA+58dM3J5/6fcbor17X/mzGmyc+dO1t8Q
bh/ln+nbKNj/8IPzaV4Opv2p/f1Gr6H047vGcw7lH8vLwrHsP/1du3YV1n/8
OP43wdb0L/9Jjuf+7xGSoMdzPnIDjecWLzILnnxtoNdz8cd/olzGnj17xuJH
Yv+/9tpr+vaoU6cOOXP2dFTlv9z0lyxeys4/0P1UqnRpsmvX7oj6uZ3+SPjm
/qJA2z927R6zP3nSZGF5Xto/rHzJyLQsyy79f/3F9de41L/Fixcn7R/n+2u8
b/8ePXsK6R+WkuKwTa1ryW//k6dOsudV1q5dOyA/XvNfPPl2x1Ig7U/9umIX
f/IUb+1O3lfOI9jV1bG1/c+cOUt27trJrn0It4/+P/fyH/1/0e1r+TeY+Fcv
i/z4Xs4DmX0l/2aalhp/2z+U/ut6jOAjderWYX0pkfStc0fP9l+yZAlrT9Ht
U5rFCLvC7tNrcfg8nZiYKMePZx2XHqzPzkMmlfFb/7B2rc15yFClf6Pergm8
/4Ee/0p/mrvvWJa41L/255StS4/n/B+/vvuynadwXzfj+JDEKSQv65u7/qZN
m+SyLr/L8eazOX587PgpUrgwOXL0iF9/7LhxXL3t49oMPkeD/p7s0qVLYU+/
ZVmuY+FHs79500biy59gylPGs8/c8h99bir9LYU/n95zUsv/Pru2r8983PhI
hYoVyaWLlwJKf7Vq1YTltG7dmvTv30/+60/6DxhAnnvuWfLYo4+Sxrc0JsnJ
yYaf4CN33XUXmTbtE3I563JQ25+2f+h1y/6Ofy29d999N/udTW7vf/ih8ZU6
wXwcOe9/Pv8XKqIcR/78sePGupb/dvVPhQrluToh9Om/cOECex6Hv/pvJxcP
hNJ3niJv5b+c+Bs3b1TzbmDlP32ldcBfWt518Wl7JpDyn/q0/ysr62LY05/b
2x9+7Pliee+9/U//CsvlPT1X5s8f+8HYgNr/RgyQFfb0m2ZxGevNp/eanD37
M7kddjdJSi4rlD/Fi5cgLVq0IBMmTmDnHkLto/wTZ4uF4w++ve/YN+Eh/ipc
uAh7/rU/n8VzHtuferkkx3NZWUY71Ev6q1WtJhx/re+h8dwAJZ6TX5999lny
qBzPNWrcmJQtW9ZIky9BLkfulOO5aeTyZdNz3QLwtfTPmjVbOP6bN2/uuP2t
Y0O3/7/59huWNrouRYsWY78hjaTvNESTT++bpeWXG2+8kTtHExnfOja+tv/G
TZtNdaX39g/t+zyq1pVu/gdjx3muf+37Pv2nf/Hixay/xq3+5X3al3Qo3f5+
RnZC7dq1hPWbb7r/mtftP3fut8x/+umnbW3nFMZn/osnn9bV+RN8nvKfOf/T
ulrrM3Lzx479wHP9ry27fIWKyvNQY2z7KzHEbHL33a1JcnKScPwVL1GC3CrH
EBMnyDHE2TPo/0P/H3zOF+MG7/Ev/StUmMu/Lv44Of8GEv/S9xUrllf7M8Kb
fn62WN7/33zDxwhF5RjB4Z4YcZp+L/7rY17X81+9G28gp/XfnITHnzVzllD+
N2/RPGzpV85DlvJc/9zT+m5yMP1gyHw6bGIxgs+Tbz7+Cxei/WlH/fpjx44L
OP6oKMcIWWpdmJfzf7z5lqkk27Ge5tdWy3IbET+Lilb/5MmTZO/evWTL5s2s
bUyvfeCPC+2+3PQYLFKkCBk6NIWsWr3K2s/u4NP9SO9T1qt3b5vlqmVsvXpk
8KBB5JNPPiGbt2w2PYcyvOn3OsCPfp/m5X1yXt68eRPLy7c0buxYBxSV8/Kw
YUPJ6tWrba8JtvNpXt66dbucl3tZlqfdm/CmG+uRQWpepseUlpe9pn+PvP7m
44S11+T6Urlfkv05Req/9dZbfrefP58O9L6GtD+pVKlSwvHvVHdec8015NyZ
c363n1ffbf5ozn/x4mt1Am2nfUbrhMa3OO7/Iuw4GkZWr1rjehzxkpQtke1y
ndCbO470+sBn1An0OPqU1gmbt5CsK5fDnn66/gcOHmDnTWbMmMHiIz7/V6lS
JU/s/1j2T51Q8u7mzVreta8D2LXWRQoreVeuA875qQM0LjubKO2ZXub2jE9f
rph3lTogr2x/+LHnG+0mOQb4TDxmzPV/4cJFyVC53bRqlemYcfFZu4mV972t
5b36d5N6zHzyqXHMRCr9XgYvPq0zKnK/yaVprFGjBrt2vE7dusL1YCVLlCDv
v//vkPp0QPnnPj/82PFPnNDKpS1kll4u2Z/XKiqXSzQvr1llH8/Z+fS5AtvU
csnc/hTLpcFkmlouZWVdCSj99FkQdrEavVcSPXei3QPXzn/zzbcsi8/J9qcx
HX/8p6amuM9ks/ic7v/jx46Tssll9fROnz49or74IXrzP60z27Rpo9e/Tz/T
J6K+0/zx5J88ecJaV/qs9SQ771BUiXNXqXGuJ1/t++xt6vvkj3dLXXnlSsDp
Z/01vftw/TX2bSy9v6b6NWp9777RDh1KF9p/9F5Pp0+ftfiO6eeGQYMHM5ue
64qW/Q8/dP7JE6eU8wib6HmEWexYcsp/RQoXISms3bnKU98rHbKJeh6h19O2
y6R1KjuPMFA9jyAfS1e4GCJWtv+MmTP0534aMURNcufdd5G6cgzh8xnXbpdg
McQHIfXpgP4/9P/Fsq/V6/o5TZsY2GfKv2v8nAfifeU8kLk/Q2zHC+c0adzA
92fE+fbPqX/8+HH99xo+FiPMyFPp9+yrMYKW//r06RNWX4kfjfI/NTXVAQiN
v3//AdKHnYcs7Xr+UUs/Ow/pcAwHm/5TrC7cRzZtUcqSRo1ucfRpWZIy1L5d
4+Rr10c8rZUlNvFHvXo3kYGDlbJk06YtSn9aNOQ/+GH1JZtphHGWlfA3SOI7
yX0Notmnx2XpUqWMcxPccUPb0MH6V69eJQUKFNCvL6Z/TZs2I999N5cerVGT
fvjx49N4q0zp0mKdoua/GTOm2yzBm0/zckGal7l6pWnTpnJe/o5kS1KO0j9t
6lSjPpaX3a1bV8v8V65cIbt27iTffvstaXFrCyF9L48YEbLtT5//uvzn5WT0
6NHsvklFihbR2+HmuHLAgAHGEqJk/8MPjU+PI3pvUf5elD6hTgjOv5qdTRIL
FBR+39KMHkdyvg5sE4Q+/dRPLpss1H+du3SOmB/YAN/JP6XlXVP5r9QBM0xL
8O5n6+2ZfFx7pin5Vq4DaD9ctKQfPvxA/ZMnTsjHTBlL+5++nznD7ryyN5/F
AAULcu0VnxIDzKXtJm45Mbb9s7OvkpSUFKEddnfru1n/JD/Q58u3f/xxIf1d
unQlFy5eQPkXoG+3RP1djB9/8O3nps8OKlO6lG38oeXlYPyr8vHL2qHccrVy
yX1J4hLtfCOeU/66dutm8a9cvUL+2LlLjue+YfdK4OO/kSNH5MjnB/rMJf74
X7BwoWkJ4d//fZ55Rvc7de4szhfl+S/S/pGjR0nJUsq9jek1rus3rI+o732I
D//EyRNcf5HY/8nXlYH6et8nV/82bdpELl/mGv3e/HKCTD+9D8tPy5eT0aNG
k7vuvoudN7FcK6L6Awb0d94mqk+fccTX782aNwsq/XRo1KgRW0Z6RnrU7n/4
ofPpsUTbnXb5b/oMsc8oEF9rd/L1PzuWaLtTkqIm/YH6V+U287CUYcKzXu6+
pzX73TY/pNEYon17If1dunRm9wPKie+WfvT/of8vln36ewc9Bvbx1znQsmhm
0L7Sn1FAKN+asPyrngdyXdu8s/0D9fto18PIx17nzp0i7ud2+gPxjx6TY4SS
JfQYYd369WHza19bWyj/F+j31gxv+mm7djlt1742mrQ2t2tN1/XQ582Ec/uf
Mrdr+OsjZswIOv1XrtK6MFGo/5s2a0rmzlXaNe5D3s3/8eU7jJHsp+I/CXGk
6+p7TVv0+ympqUpZJJQBPjJyxMigfXp/Yq18o78hHDVqFOvPtps3t9MPP378
1OGplutT6evIkSOD9rW8nE/Py6MJ/W2ut8E9/bQf21h2PjJ58hSLLyxNXsGu
XY15aL35ybRpQfvmT3z66bPkVq1eyX7nUqhQIaFsoL/Nz872sg3yVv6LFz8l
dbhtu5AdR0H6ixeZ6oRXR7FvoyH99DdV5vpvinosRsLX30fJ/o9lPzU11VL+
s7w7wj7vevHFOiBBrgNe9RBPmBaSR7Y//Njz6TFjLv/YMfOKUwzg36fHjI9v
N9HyXjKX+NGR/kD8zp27CO0v+ltxN/+dd94R6tD7779PKDtQ/vn3XZcLP259
czyn9014up7H3l+yeJEQz706apSel3Oa/q7dugrrOnXKZJtZxGO/S9euQv8L
fe5bTrf/wYMHheM/MTGRnNXviR2Z/b9mzRqSwNUp27Zui6hvmS4G8v/gwUP0
PN68WXPifAVofKY/0r5QV3J5dcTIV4L2+bqS5v9RWvkS5vRfvnKZ3fue76/h
7yORfTXbdl7t09+5awpp/ksZ5nb/NeeVO3HiBDuHdu2115Jo3//wQ+ezutrm
/gB6n1EQ/uIl5r7XUeo00Zf+QPzOnTsL22mYGkM4+WIM4bPEEIH6TilB/x/6
/+LB1+p183WTSv4NzjfqdeXeqKws8rsd8ub29+rTGIF/Vt9WNUbIK+kPxh8y
5AU9P9NnsblfZxGcf0CNH7Xyn8WPwj2DIpd+ej+hVav4dq1x7SG9l4Lkeh4y
5z4fIwh9oyPdro9w9/kYIZ/arqHjYyH/wQ+tb7seHpYZ2BpI4mebmaPdp/cR
Tsyf33Qs0uc9l2fXNgbq03ufV6pciS2jaJGiZO7337v6zkt0H+Jl+8MPnX9w
/wF2v2pzfKXl5UB9lpcrqnm5aFHyvSUv5yz91apXE9rTu3bt8pv+o0ePsOcI
aGl79P/+L2jfbkq7aei9Afjf6dP1/WPnThJt+x9+aHxaJ+RPtKkTyht1QiD+
nr3ycVTJOI7mzZvnIUXuQyjTP27sWEtad+/ZHTHffonuA3x73zbv+pS8e+my
2zPj7X1WB1Sy1gHRmn748AP1D7B2U4LlmClX3jkGcPP58r4IPWbmfW+a2ssS
3Yfc2P5z5swR2mudOj1FtODWze8/oL+wbSdMmBCU7zY1yj/48ebvp3k5wdoO
rUDzMiuXAvN36+WST8nL8763TJmT9FevWk3o3zXHc3bLPnr0qBDPPaLGc8H4
2seZM2cK24v1Z/tNW+j2P71nVcOGDXW/zd/aRNS3Tmd9H42+UnYn6nlomstv
kOIx/ZH22fbOn99yPpPFua51pb2/d7davviMujI30r89bbvpvor5yM6dO12X
ff311wnbYP6C+UH59L7f1KPPDTGnJ9r2P/zQ+bSuTtTqaq7/tRx3LAXi0xii
ok2708nP7fR79ZUYwqdvp06dOhHC/X7Dye/f34ghaHk1bvz4oHwvKUL/H/r/
YtnX6nW+/tPLIsdzms6+OQae9/28qE5/LPhXr2aTho0a6uVZmzYPRNT3v8To
9A8c2E8KaDFCPuM+BaH0WfzI1eHNmzf3u7aRSL92HpJvr+9i5yHD5x/YbypL
1PyqlCWXxLk9+EpZUlkpS4rRsuR7Ycpoz3/wQ+s7e5J1jSTLG89LM76TbMfG
gt+ubTvjmavcfTmnT5+uz+PFz8z8k9SqVYvNT89PLF26zJOf2+mHHz9+u3bt
uGtujecI83nZi5+Zkann5aJFi5Cly5Z68v2vsaTWV7u5NrSPVK1S1WUucXzx
EsX1tNH7QHr16XW8X331ZVDbf/KUyUJ8PW/eD6Z5omP/ww+NT+sE/hjS8un0
6Z8G5GdmZpLa7DhSYrylS5dEXfrN9V+1atUj6ud2+uPNb9euvaX8N9oz3n2a
d2vVqq3HFE7tGbt58/L2hx97fnv1mOHb/8oxY31ug5svHDNFi8nHzFJPvvta
5/72P3X6FKlcuYpeFxYuXIQcO3bMk5916RIpU6aMvk2LyNtl584/AvKdB5R/
8OPX1/OyT2yLKuWSd1/Jy7X044+2Q734/lKjfafEc0bcWblKFcfpzekvXqyE
3v4sVapkUD4/Te/eTwvH//DUVFc/1Pv/q6/mCP6i//0vor77HNHtP/VUR327
0fPCp0+fiajvbsSf36690l9k7v+c/ul0YR5/fmZmhtDuWWJp99j74lvRUfpr
5njyzdNMmjxZqP+NawOs/uE/Dwvpz58/kZw5c8bG8O93796duTNnzXKcPpr2
P/zQ+eZ2p/Y6Y7p4LPnzjfMIWgzB1dUuvrc1zr3tf+oUjSEq6dulcKHCSgzh
wb+URWOIJL39U5TFEPxvRUObfvT/Rc7P7fTHo9+WOw/EX9dA828gvlIW1dSP
Obv+DLt5czv90e7T81B8ubLof4si6ud2+nPidxRihHJyW+10SH0jflT2TWqq
l3trevcXLV7C9r+T72wQMpm2a7m+gHnzvrdM488PdPu3a9fW0v+g1IXTSSDp
V/ogahrnlLWyJMbyH/wQ+57WwWnZprv6mT+on623XYs9/6effrJcT07/bmna
xLN//PgxclP9m5T2d+HCcpy+xLNvP0Xe2f7wQ+f/9NMy27zcpOktnv3jx4+T
m26qp+blImTJkiUhTz+9DppfP/q7Gi/pz5DrOuN5qfQepPk9+zVq1CBVq1Y1
r7DDnKK/Z/ce4XriFT+vUKaKsv0PPzS+cRz5xOOoSRPPPqsT6ql1QpFCynHk
0Y9U+un9s5OTk4U0du3aNWK+85zwg/Vt2zM+Le9682nercfaMz6lPbN4iThl
FKcfPvxAfacYoEmTpp59sd1U2NRuiu70+/MHPj9QaP/06N4jIH/A8+I9lZ58
8smAfJR/pg/w84T/00/LLXmZHn9Nbmni2WflUn2jXFrq0A7NSfrpvW/436B2
6tzJNJ99+mk8x6eNPjMpGJ//TjvHq/0tWLDA0XckcuDfcccdul3/pvq2Sw+n
b/8xNvx169YJ+278+AkR9flPeWH7L3Ns99zi2T9+7ITS7mHXL5vi3Byk/xrW
X1PNr2+3FHoPEz49K1b+7OguWrRImLZZs2YkmO1/+PBhUqhQQfacuWPHjprm
i879Dz90vnMM0cSzr8QQSp9RIRZDLPXs26Uimrb/wIEDhe3So0ePgPwBAwYI
11082bEj+v9ymH70/8WnbzkP5OPzrzf/GM2/cvtVu6bQyL/Rn/5o94UYoX79
iPt2Q6z469et1c//0fJZjxFC5Ivxo0+JH0OYfqfzkF7ST+9HxJ///PnnlQH7
ToOTb27XaH6Tpk09p//4iWN6u8apDyJW8h/8UPpOqstTRR2+MI+WhFfJdppY
8xs0aMBdd2xch7x69Wq//rnz50iz5i3YPPQead98803AvkMibEfH4/aHHzqf
5mW7eHn16jV+/XPnzpHmal5OVPNyONLfrVt3of388ccfe0r/l19+KdSVVSpX
8uQr/VY+0qpVy6C2f0ZGhlA2ZGakR+3+hx8a/2bb48hHVsl1gj//3Lmz7H6h
Wp3w9TdfB+w7jQ5l+n/7/TdL+3Pq1GkR810h+EH7DRrUt827q1ev8uufO3ee
5V2fJe9693M7/fDhB+rfXL+Bpf1PX1fJx4w//6x6zBgxgPmYif70O31x4eJF
7jkqyrZZueLngPzNWzYT/vdYhQoVJidPnvTko/yz/ww/b/j1hXaoUTYp7VB3
X4nntHIpkZVL4Uh/Vy2ey6fFcx+Z5rFP/5fa74rVNFWuXDkoXxtHn3nBr0di
YiI5e/ZcxPb/li1bBH+a/lyC2M1/kfbvuONOPT80atQoz6U/0r7WX2Tu/1wj
xLn2/vnzWpzr4/o+A/PtVnnv3r1sfVq1ahVU+jMy0oXjMF3+7OTPmjVLSP9z
z/V1Wi1X/9VXX2XzP/PMM5a5onn/ww+d79T3asQQzv75s+eEY+lb9ViKpfQ7
zXXh4gU5hijD9fn6yIoVKwLylbrVaP8ULFSInDp5wpOP/j/79KP/L359a1nk
U8ui1X4hGje0UPNvglCvx076o9Xf/KtRjgnPN84j6Q+Ff6d6nZdTjBCsr8SP
Rh1D48czZ8/aLjmY9O+l5yF9tF17u63vsFr6oJ2H1MrqTLVdG+7tb5QlYt/o
GrVd4+bT/rRmzZup7ZoEuS78xjK1P9/uc17O//Hga9c4CWtkecv9LyxS4hdg
tR0TyU0Vg77yXCdrfNGxY0dXnz7v9Z5771WOXZ9yL7RYTD/8+PEnTZpC+N+B
+NRrgZ5S87KTT/PyvffeY+Rl4d7f3n0v6b+mejWh/bzjjx2c4Zz+/v36q9dR
K/PaPjvWxp86ZSqrWzt0eDyo7f/FF//VzYZyuyin6Y/n/Bcv/uRJk4W2mV4n
PPWUq3/p0mX5OLpPqBOiNf3vfzBWSR/3W/i9e/ZEzM/t9MerP3nyFEv572Pt
mSddffrM6XvvUesA/d6ugfvK1Hl3+8OPPZ/dU9k2BnjKmNPGV9pNRgzwqdpu
irX0O/n/+c9/xW0ip9FyjZEHv3o1o81Hy6KPPvwI5Z/pu2jc//Bz1+fzsnb8
8fGck0+flULLJZr/ad7Xnj8TjvRXr15dWMcdO/7wlP5+/fsL7c/mzZvlaPvP
mDFDaLPr8WGE9n/v3r11v3yF8nIscCmiPpsqxvM/PT/P56WNGzdF1M/t9Efa
n0z7i3w27Z4nzeWL6F82tXu0ujIU6Z86dSpbbocOHRx9p4H6X3xhXP/YqFFD
V//rOd8I6X/rzTct6+zPp8c5fU4hnX/r1u3q1LGx/+GHzjdiCLH/lT+W7Pys
y9yxlC+fpc/Iq8+misLt/5/PPxeeP0Xf0xgiUL9a1WpC/++HH37oyQ8m/ej/
C7+f2+mPZ3/S5EmW+Je+PsniBmefPqddrNe5Z0zHUPqj1e8lxwjavihfoQK5
dDEron5upz8U/rfffmuKETaGxJ8xY7qwXPH8Ys7Tr7Vrn+jwuK3vL/1f/PcL
vf5r2LBhwL7xNrDtL/SNcvVvR5s+CN5nfaP3KWVJgs9nee5krOY/+Dn1nWZ2
GyHZrK/pO+F7M+pl5aPbP3/hAkmmzz/25TP+5GOrYIFEkp6RYetfzb6qPttX
mXbCBP7+c4H5uZ3+vOYfOfIXqVipEilYsCB55pk+cZX+C3JeTkpOsvw+rkCB
gux6XDv/ylUlL2t5f8LECfp3oU7/3r17hbZAxYoVPKf/5ptv5upLWt8/4cnv
2qUL2w4tW7a0rpCH7d+ju/F74Q8/nGhKV3Ttf/ih8elxlJxURojxlOMo0TiO
TDNepcdRO+U48vF1QpSmv23btkLf0TU1romoLxgRTv9fR46QSqwOKED60N/A
Rln+y4lPf7+YnJRk6mfzyXm3gNqesfrZV+S8256rA1jejc30w4cfqH/xvNJu
4tv/7DdV8jGTSY8ZG/+qfMy0b2eUoY4xQAyk38l/TK4j+PovWd5GwfgPPNBG
aPe1bNXKk4/yD74//4helxdU72cRWd/vkAOf9U3oeZlrh8rtlox0c15WBtY3
Qduhar6fON5cLoUu/ftMz1iqWLGi3WJsR/DxHC1jnnjyiYB9/nPPnj312JAu
LzU11dUXjBzu/1OnTrF72mv+kCFD7Lkw+a5DDPn0+rrCRQrreeK5vn0j6pun
i/ftf+HCeVImSe0v4vo/C7B2T7qtf/Vqtl6++NzaPR58u/R37daVLbtVy9uC
Sn/3Ht31NsuHH37k6m/atNGI8eV0Dx021LpufvxevXqxZbRp08ayLpbkWkbk
7fwXTz7re01K0usfvd2ZSPuMMm39q1evkLbt2un5z+h7Ddx3HHJ5+7d97DHh
eh8hhgjAf+CBB4T+31YtW3nyg0k/+v/C7wtGLqRfiRsqym1pOW7oYxM3xHD6
L2plERf/5lP7MzL0+wuKPosbtBhYnnbihPExm/5o9GmMUEiLEfJpMULeSX+o
/EuXsoQYoW/fvnYzB+z37NVT6P8bnpoS0vTTZ2qyvi+5XWvn283Is93585Af
fRix7c/KkjKmPggaIyQW0O/pZB6ytbpQLXcmTJgoLDcQX5wl9/Mf/Jz64heS
ZYzdPPauZJlUsrxzXsPY81NTUoQ2m/Z+xIgRlhmziRGb0r8xY97IsW+8zZvb
P5L+jrQ0PZagz5Q/e+5sRH27aUPpp6YME861aXXvyBEjLTNJUjbLyz49L7+e
Y98t/Z9MnSb0JT/5xBOmiezTL8ltaNoPzB+bzw8caJHfeecdcu89rUm2ZJSx
1ej9m2SvSOEi5Kgcm9itq5O/cOFC9rsC6tLfGfBld7Tuf/ih8YfZ1An09eWR
I2yWT+uE3vo0r78xJqrTT1/Kcs+mp+vcvVv3iPl2y41k+tN27ND3aaFChdi9
uqMt/+XEH5aaYin/6T1CRrz8smVa+q+30J4ZE/Pphw8/UD9lWIql/W/EAKIv
ye2Lnvox4yNj5PI+p35up9/OL1eunLBN6P3gg/EHDh7Eyh9tmxYqXIjdkwHl
X3Tv/1jw09J26M8TYXX52TMR9a1DaNOfIrdDffmsfRMv630T/OJoXu6px39v
vD4mx755Oj799LkFxm/yfeTJJ58kXtJP47MiXJ89TdfA5wda/HfeeZvcc889
LP6z8/mhZs1awjE/f8ECRz9U6dcG5Rl2xn3x55iesRfL+S/S/h23367nC/rM
0YuXLkbU1/7PK9ufL1/4MkYsXwy1p6muzKkvvpX0ey/Sc3pHjx6xTOeW/h8X
LiQJan1P73Wv/cDXyb94Ufxd3/3336dP5mX7Dx06lB33tI/JuBYltvY//ND5
+rFk6n/V+ozElZJIL/XaWjrdGFZXx3b67fxy5cvp7W+aVst9Kjz6gwYNEsop
+uy3rKwsYh1Ck370/4XPt1tupI9/dh5ITX9hOS+dPXM2or5lRIjTP4wvi7jj
b4RDvd6rZy8j/44ZE/Ppjzb/qy+/Eq7z+ObrryPq288Um/7tQoxQRo0RcubX
rFFTKOv5+DEU6a9eTbnvMD2PeeTYUetSXNL/48IF+nlI2q6VuPObXn37lfbm
s3PKjn2j5kVmk569jbJkDF+WxEn+g58z33F9JKvjCFnmtftsWtsY9/fv38+e
Jaydd9Dq9PLl6b35LgmLGjL4Bf04feGFISHxrenz9zm+tn8kfXr/oBIlSuj7
8KuvvoqoH+70s7yckF+oT5S8rNyLnvfpNd1GXn4hJL79PMqILuzeRsY6TZw4
kVgGG++ifAzyxyd9feWVVwT4+InjpGixYiQpKZlkX81mo3fv3i14PXr0IFez
s+0dk5+ZmUEqVqzE5qPLTE9Pz3H6XadxSb/1M/xw+/v375PzXKKQ59hxVE6u
E/R2sTLxkMFD9HvsvvDC0KhP/6+//mopHz755JOI+bbTuHqh9elv30oUd6gD
4iD9+/fx7RmxDrhoeh6JpQ6Ig/TDhx+ob8QAPu6aGp9c3pdnv+HiFzBkyGDb
YyaW02+eYNeuXcT8e0zafgvG/8d771nKovXr1rv67p9R/sFXXrW6XGt/sbo8
jtKv5OVELh/79Lyst0PVeQazvOwT47kc+m7p79Kls3Gui90PYqLDPKJ/8eJF
S4yqxHPGvMePHyPFihVnv+XMzuYWaLP9d+/are9/mv5EeXudPXs27OnXXuk5
Ht7/M/NP1/SH2o+n4//F4S8J9e+C+QvECeI8/ZH2xb5Po/9TKV+yhGUNsZQv
oU2/0l9jtL969Oip9+X4S3/mn5mkQsWKbH5aZuj9NX58mg4t7cWKFSN7du+1
8cTP9Pd9r732GpunVKlSZOvvW0OSfifP+jl+8l88+fv2m+tqrc+onP4cUG1O
2mdk6XvNoZ/b6TcvW4khxG3RmcYQQfj/+Mc/LH1x69evc/WNZQSefvT/hc+3
ncbVC71P74dsex4oTtJvrdeVv3LqeSB+uUIMPIS/p2DwvjhP9O3/SPv8vS3o
nyVGCLNv+SqGt/+LLw4XtqUWIwTri+cJfexeQXr8GIL07zbVg/Q8pKVd6zBv
ZkYmdx5Sbtce4u+jHJntv3//Acv5V6UPopxQltCXIUP46yO0c8rxlf/gB++7
jrMu2c8qOk8l2X7NjYhRn78PJl9mTf/0U30a+rtp7Tv6rNFQ+uJ3eW/7R9J/
rO1j6rWhPnY/vUj7rssOgd/W9LwO7e9T/RmhhLwxZoxe5zzd++mQ+nbD3n37
SBn1Xrra/ZTWrRfPVbn5t956q/As7UGDBwtzDhw4UBnP3WdpypQp4jaQ52/f
/nF2f3nHtMnD11/PIeXKlWXbh/7Wgj4TN6fpj6b8D9+bbzmO1Pz36SdcnTDG
qBN60zohBtL//gfv6+UfO8ckv9K4Ntq2fzh9/n7kPbr3iLjvNk0o/HaP2bRn
fLQ/ysi7r6t5l+5/mnfjKf3w4Qfq03ahuf1Py8lPP7UeM3p5H0I/t9PP+7Nn
z9LTr6V31OhRQfm0D5yvP+nrhzbXqKP8gx+M/9hjj+r7uHu3bhH3w51+vW/C
J+Zno1ySrO3QEPqWaeT/9u2T47kyZYT1WU/jOY/pv43Gc1z7c7Acz/H+wEHP
s+8HDxpk62vD6dOnSefOnYT1qFq1KpGys63zuaYsuP1Pf9tKnx+i2TVr1HBd
dizmv0j6P/zwg1D/mu+BF+/pzw2/Xdt21rrS1O5h5Yta/vTuZS5fQpP+yeb+
Gnn/d3j8cf0aD31+00KU/hrl3o+FChYU+mv8+cePH9d/S0//brvtNnafJadh
xcqVpHmz5mxa+qzRpUuXkljf//BD5yv9CtZ7D3yiHkt0Snosaf0vfF0dD+nn
/dmzZ1va36++Oioon8UQpvaPEUOEJ/3o/wuP77rsCPqP6ceqch4o3tJvOafp
s6/XteuCe/XuFVLfbopo2v+R8mmMULFSJX3716xVM6I+P0U8bP8f5v0g5OuX
X34paJ/Gj106i/dPqFq1CsmW7K8jCib9+nlIrv9LadeK9wM0p//rr79m1ziz
di09D/ndt7m2/VlZYqp/jbJEmZ6vC582xQjxlP/gB+97+tJxYpuy1W253ERu
dyCLJX/ZT8v0+pp/RsEtt9zCpqDPG9bGPS6XMawci0D69+zZQ1JSU9j9zxs1
akT69OnD2v/0ebKB+lcuXyGbN20iO3ft9Oy7DjG6/+n1Otq+LFmyFDl16mRE
ff8T5sxftmyZHoPwdcstjdW8PJHPyx1INndf/VD4dDh37jx55OFHSLPmzUjd
unVJQkKCEb+r60R/z9CwYSNy++2tyNRpU119+kw3vn5s0aIFuyY560oWeW20
8tu2ypUrk1OnT+nzdHqqE7PotcD0+bAJvgTmV7+mOhk2dBhZu/YXcvLkKZb+
tB1prM6lx7Z2/N98883k999/Dyr9tomIkvwP35uvHEfW80N6nTB+gn5PXVYn
ZNv99jN43+9gSj/9DcDkKZPJc889R1q3vofUv6k+ufe+e8kHH4xl/bHapOL5
eB+pYXk2fXRs/3D6tK9JS3/JkiWEciMSvr8vcuovW/aTbd5tYmnP0Lzb3hKX
xXr64cMP1NfKe779z8r7Jg4xwNXsiKefluPvvvsu6dixI2vPNbqlETvP+PHH
Hwvn8/iFbNiwgf3+/7577yMN5TbNw488zH4DvHXrVkftzbfesvRvTp0qttG8
bv+5c7/Xl6W1/wYMGBBU+r360Vr+7dXiudY0nmsox3PPkFmzZinxXIA+jec2
btpIdu3c5dn3NmFsHf/TP51uxHOlSsrx3KmI+m7fh8KnfRN21xHQ45/6EydM
NMqlDlw7NITpP3fuHHnkETmeaybGc/wzJVg8J+dpel/+qVOnufrvvP2Ofvyx
eO7WFkTKluQ8fVmO50Yb8dwpo11G75Hy4IMPsmsJaGx2be1rSUJiglheq8d7
qVKlSb0b67HltmrVil0HFY79v2nzJsHv3KWz80KC9Om9gvUyXy6/GjduzPqN
P/7oY3Ix66JlXjps2LCRxcX33X8f21YPP6yU+dv0Mt+77ziEIf+fPHlSuNfW
nXfeGVHf76Rx6C9btlQ4jrVXPc6daGr3cOVLKNPfuZNyfzZ6P7QutL9GLWNY
f80w2l+zluUP6rP+GjmGa9+hvdhfs/V382L9+ps2bSIVK1XUl1Pjmhpkplwn
Hzp0iLWpNm/ZzK6TaNfOuJ7rrrvuItu3bY+L/Q8/dL5RV4v9r+xYkiedOGGC
Po61O9m9AiObflafvKPVJ03k+qQRaduuLZn08SSSZbrvkzboMcR9Yn3y+zbn
/tG33nzL0v6eZo4hbDXrmLlz51raPwP6Dwjr/kf/X2C+34VE2fH/6aef6Mcp
jRtOnzodUd/ti1D4y5Yus+Rdn6U/w6fHDRJ339J4SH+0+Js3bxa2vxAjhMjX
+4We0mKEW0jbx+QYYdLHxvUwpoVu2LBeLtNfl8v0e8nNDW9m5+vovbW2bd0W
1duftgH5+POuO+/ytNj0Q+nkIRo/tpTjxwZy/HjttcY980zt35KlSpF69eqx
84ytblfjR5vle0l/p07K72hoXNONtmvzq+3a6rRdm0J++eUXcvLUSXb80edR
0nujtJfrEy3P0H1jex4ygttfrwtNf42bNGbf6/1pPi1GkKLm+IMfpb45izhc
42Q3v2S3QIl/VdrVEjfesvQY9evXb2DpT6fv+z7XVy5jlLLlgQfuJ1mXL0Uk
/f/897/Y8yz19eH64jo+9RS5eiXbs3/kyFFWLmvLGDVqlDC9nW/5Pk72//nz
51m7VNuub4x5I6K+ZQhD+m+qX1/My2od3LdvX6WO99G8/AC5nJUVFn/P3r3s
92b0OuCySUmkWrXqrF6mf/T3rpUqVyLJycmkeLFirF3w0ksvufvyNkwZliLE
jVWrVFN+Ryd/rl27FrvPsDY9nYU6dLrxY8ey0bQ90LRpU2EZ4u+efGp7IoGk
pqbKx7mpfRdD+x9+aPz66nFkLn+fo8eRT+lPv7/NAyQrS3w2UCTTf0Ju46ak
DCOlS5eynGPX1r1q1Wqsn5f2pdD7h/L5X7ufULB+LO7/8xfkOqBkSX2/vvHG
GxH1bZcfYl/Mu0a+YHWAGiu1keuALO53HfGUfvjwA/Vv4o8Zro+vHyvv1Rig
zf3kEtduilT633v3PVK8eDFuvcRzIddcU51s2rhJ9+kzsV5++WWS3+cTjn9+
nq5durB74Jv9/v36Cemn22PWzFkkmO2/dPFii9/hiQ4Bpz/Wy79//cuI58zt
z6doPMeue/Pm/3XkCLm29nX6skaNetWv7zhE0fEXjH+O1eUl9D5GGs/FW/ob
cPEcf/zTvOzLb/RNXM66HBZ/3145nitA47mCJLlsEqlarRqpXu0aFs9VqVaV
3VMoOTlJjueKs33w4kvuv3GlWzAlJUVoV9M2aln196PX1q5Ndu024jk6/LTs
JzmmLEDyJyaQwkWKkDKlk0jFihVJ1eryuqh/11S/hlSuVJkk0diyeHFSoEAB
ZjRr1jxH6Tdexf1Pj2m+nKTnLkO5/d997z11m1rLbrr/r7nmGrJh00Z9enrt
7MsvvUx8Wj++TflHn98pXBcZZfm/QYP6ev1bRN7PLE9H0M/t9OeGr9SVPjHP
+NS6Uv191wP30zj3Ulh8OtDjn9rjxin9NWvWGv01TvmfviYk5iepqSlGDB6E
f/jwYfLYY23148bc/tP8ChXKk1mzZ8bd/ocfOp9eH2Luf9Hqau386gN8n1EE
0/8erU/ketGp/7M6rU82bNCnZzGEXJ/k5+oT8/HXuWsXNp3Z70djCFP9Q6/J
twwe0r90yRKL3+HxJwJOv+3g4qP/z78fbcefV5+eBypVsqS+nYy4IX7ST/Ov
uf3HYuB+Sllk1OtZYfGVz9G5/yPl//uf/xS2//jx40Pqv/sPtV8on/U3dvSv
hhyjbaT9QurAyvQRL+v733z+S+8X0mKEKNz+9Rs00Ne3cFE5Rrh82a//008/
sXOS9L4FReR56P2AK8nxY7Wq1dRzk9eQavJr5UqVSFkaP5ZQ4kdqNG/WLOj0
V6tSha3ruHHj2Odf1sjt2mY27VpT+zu/3K5NoechhevMcm/76+0aU/3/HCtL
fGp/Whu2vtF0/MGPMt9mdSSnT35WPaBBMr3GqD9p0iSbssM4Hunv+C7IbZtw
+fxgPI85H3n22efYb37oc4XLlC6tr8/zzz/v2X/77beF+841d+u3C3SIwf3f
v19/fVuUL1+e/V40kn6406/lZbtzU/T1tltvY+30cPnmryyfgkz/r1u2kI8+
+pj07NmD3V+sXdu25MOJH5Jjx45Zlnn//ffL7bERFn/b9m3st6bdunUjrVu3
Zm15+htget3zxIkTyV+HDwe2UlG4/+GHxp/MjiNT/y33uaVcJ5w/dz5svr9h
9apV7NyMVk/55PYi/T0Vu0b/5EmyeMkS0qRJE/Z95aqVWVtd+I2N/H769Ok5
W4kY3f/9+/fXt0WO6oAoTb+lDvCJr7Q9Q6/XCpdvHRVd+x8+fPNAjxmn9r9e
3p83PRckAul/6cUX9fqH/lZ28eLF5MiRI2TVypWsLaetZ3LZZLJjxw42D732
hZ3HS0hg14Fv2LSB3R/gvX/+QygTRo8ebfG0e+Lz6f/8P/+xXzk/6V++fLml
/Lnj9jsC2wBuQwyUfyyeU92/P/csu56MxnOly5TW10+P5zwMb7/9lhCrNm/e
PC6Ov2B9VpfTfGqK5+Il/ZOFvglze1TNy+eszyuK9vRv+ZXGcx/J8VxPFs/R
+wR99KEaz0XAz+nQ5+mnhXKS3l8pVP6LaplPl0vjVFrmH5XL/JUrV8n7+1Z9
/ycnqWW+vMynOpnK/I0bWZnPlz+szB9lLfODHkK8/ek1wXy5vWbNmoj6AQ9x
4PN1pV37h5UvTv1FIUo/7a8ZIfTXKMO2bdvZvVxof809rL+mgd5fQ5/9dPjP
wyHx6UCffzTm9ddZ24mmuUGDBmy9nnv2WfY8uUj1/wY0wI8q37bvlWt33tqS
6zMKg2/3FR2GvzRcX4/Wd7fWY4iVNIa47TZ9Pek5WjGG8On1ySZWn2TJ9cl7
QlnBYgiTL8YQivsfLYYIcPtrMQTf/rnjjjsCSn8w+x/9fx6GKDv+AvH7D+iv
b4ug+wCjOP0f82WRKf7V44acngeK4vRHg/+0FiOo233j5k0h81/SYwRapt8j
H+/2ZTq9J8COP9LYPB35GOHll8hGPkYwl+lehlzY/n3VGEFbVxYjROn+N9q1
or9t2za9Xcufh+ysnoc87PU8ZIS2v9E3au1/YGXJrS0t/WnRsP3hR6Hvb7zr
pHbpkCyj+EW4Jze2/AvnzynXmnPHnnYc3nDDDeTEiRNh9bUvV6xYoVwX6/OR
KZMnCZPQtrm2bhUqVPDsm39bTO9h7OSLs8bn/s/IyCDFihbVt2W/vv0j6tuP
D51P+1OSkspY+px8LC/fyGKYcPqO30bJ/ocP34tvVyfk4+sEm2dGhtJ3Sz+9
12b+Aon6+lSqXJmsWrXKgtFj/frrr7f0s2hlw4EDB6J2+4fTz5TrgKJFi+h9
PP379Y2obx0f2vSfl/Nusm17xsfy7im+DsiD+x8+fLN/nrWbkiztf/pXVz5m
aFka6fTTe3FTn96Lmj7/wOzTZyPR+4po60vPD/yb3udDfk/buAsXLtSn37B+
AylRoqSQNnrPArNPryMyp/+rr76yJEF7f/r0aXLlyhXbxNI6yVz+1KlTx3P6
ze9irfxj8Zwcy9G/KZMmC1Pcccftev1TsUJ5z74Wz2l9n5Z4zmntovz4C9an
8VwROa9r+ZXeDyye0k/LpTJ27VCf0g61xHMh9vl30bj/c8u/rVVLfV8ULVaM
ZPP3lciBT58zQJdZulRJVuabfb3MV49/Wub/Uy7zaf4vKh8HP7IyX5mD3h+D
PpOPL/9YmR+C9Idj+9Pzpnx5TfvsI+mL00V3/guVT69xTE4qYylffPmM8iWe
0w8ffqh8Wldr7U5z/+uNdemxdMo6U5jTr8UQpUuWYs9hNg+nTp4mlSpW0Nfz
sUfF+oTGENrS1nP1iVb/WOoTorRtzemf89Uc2zU9feoMuXpFvCcG/4aPIbQ/
GkOEe/+j/y/2jr9A/IyMdJa/2TVe9DwQixsi54vjQ5/+C7b9Gcr+v5HV6yfC
6nsZFe9+y5ZGjFC8aDF23+RQ+KxM99FnXJfSYwR+OCWXTZXUfiEtRvjXP//F
9r8RIyjDhvUbSckSxYXyTSnTo3P76zGCWv9oMUKkfH+Li0f/nKks4bc/qwst
fRDxlX74IfDlcZIdYzOXnePueVm7+PCHDRtqE6v72H01I+HTe/LR9jd1n332
WcuUtWvXFq6Hptdk+vMz0tPV+wH69HlpG9dpneyH+Nv/L3LXItNrwpYuWxZR
32lcqPxhw4bpbVN+/w9LSYmI77SEaNn/8OF78fXnDZraZinccRTp9E+ePJmd
99TWqUyZ0uS33363nZoOadvTiC8hv+V55TVr1QrKt/s+Fvf/cK4O8PkSyNKl
SyPqhzv9tA4wl/983s3t7Q8ffrT5WruJb/+L5X3k0v/eP95jfrFiRdk9VZ2m
HjjwefG8iFo3/Pvf/xYs/vej+vVXdetalkjvz2NO/3fffWfx6e9Pn3jiCVKg
QKJcByWRceozdvnlrf3lF0v5U61aNU/pN4bYLP9oPFdXjueo//dnn7PMXYvG
c/q+8HHxnLOfnnHIsg8nTBgfN8dfsP7w4S8a+T/BWpfHevr1csnUhlPycu5v
/7zoJ3HXdtSpUzckvva75mLFipGN+jPdrHMNHDjQ9roSWubzUw/o399S/tEy
38m3HyK3/ek5cT5Nw1OHR9S3H+LfH2aOc9W/1JTUiPjuA3z4seMPTUkRymSt
/E1JTYl4+v8p1yfUL1qsOLvfn5M/cNAg2+P//X+/Lyyx/4B+NjFEHYuvxRB8
+r+b+53gn1Xjh8QCBeS6NJmMVeMH8/DLL2ss/W9aDOEv/XZpdRtnHtD/57TW
4vfRdPwF4vP3raTb1L4PMHbTn8JiYLH9p+XfaNj+8e7Ta1a17V/3hroh8Y0Y
QesXsvdpjGDX/6H1C2nT9es/gPD3yeFjhJym3y2twabfHCPQ5/5G6/6PJ5/1
QfisbQR6fUReSD/8nPvCJ8lh2ZLpc5ADv5h48vft28eeXymU2fJxWalSJXKZ
u94/XP5XX37FzMqVq7DfKPPDufPnSEJCfiH+WbxosV9/1uxZStniM66nTkvb
but7HeJh/589c4bUqXO9vj3LlytHdu3aHTE/J4MXf9++vUpeVve9tv8rVapM
Ll/OIjkZYiH98OGHwt+3f59xHHH1An2O8eWsyxFP/xdffEF83LOlE+R1W7Vq
pV///gfut/yeqnfvXkGtQ7zs/7Nnzwi/NStXltYBuyLmBzt49Vl7JjG/pf6v
VKkiucI/0ztMvv1483fw4UePr8QAiUL7n75WqiyX95evhN3XhsOH/1R+tyz7
s2fPtlN0n/bvm3+73LhxI5KdnS3M8fCDDwnlv09edvfu3S12w4aNLOn/Yf4P
Fp8+czefuhxteX/99ZeQ/g0bN1jKnwr8vYOCGGKl/KP3oKJu5SqVyOkzp4UZ
z587J+ezBDGeW7zErz1r1izxmjT5T3tORzwcf8H6NJ67/vrr9G1SrlxZri6P
/fQr7dBEIb/Q14pyO9S4l1ne3f+R9unzFYxr3PORW1u0yLFPn2Gl3KvCJ5f5
s1z9sR98IPg+vszn/IcefshS/nXv3i3IlFuTEertv27dOiHOerLjkxH1vQzx
6LO6Uu9fNLa/0u4R68p4TD98+KHy9+3dZ7TtuP7XyhW1GCIy6afPjilRUo0h
Ppvtmn6+PtGO/8aNG5NsSbz/x0MPPWRpf/bo0cPiN2x4syX98+f9IEz30Ucf
Wq7nYvGDaaD3BDT3v1WsUCEi+x/9f9Yh2o+/QPwzZ5Q+QG17lvNwHiiW0s/y
b2KC0P7T8u+VK8HFwLGU/tz0WYzAlX+3Nm+RY5+W6cXlGIHuy9mzZrv6H9Ay
3XT+r3GjW+QY4aowFy3Txf4jn22/kEnJte2/Vo4R+PXtqMcI0bX/483ft2+/
en2EWP9XlmMEpT8tvtMPP4e+v+U5LNd6DZRlhG5aJf9pjTV/3749wnXq+bj3
sz/7LOz+7be3NK53NaX/P//9r+W6/j27/benevfuLcQCFeT2iZOf29s/0v7v
v29jv1vUtk/t2jXJwYMHI+aHM/379u4T8q9et8jjPvv8s7D7tlNE2f6HD9+f
v3fPXnYewPJbM3nc55Y6IfQ+n356j+aSJUvqPj2e+/fv78lnv8HS6jQ1PTNm
zDJNG33bP9z+1q1GHUD3c61atZQ6IA7Sv2fvXqE9w+//z+S8Gw3bHz78aPL3
8seMqf30mVDehzf9vXr2Yv6999xL/KX/lVdetbTzpkyeYpnnvXfeFcr/KlWq
Kff9N/n0Ps7m9C/88UeL37VLF8t5Tf46T7q0LVu2WMqfpOQkv+mPh/KvZatW
RjynzqLN9V8Wz4n5a88e7hpZB1+P59T6nz7/yWmIxeMvJ/7WrVtZXa6d86qp
1eUR8v1OkQPfnJeN8w7mcik8fm6nP9r8X9au4fpqfeRvf/tbjv3evXuy5d17
771+/VdeHSn49JW28c3+u+++K5R/VarJZf7BAzlOf7i2/+7du4X+txbNW0TU
t8wcpfkv1P6evftIQoI5xvWp5Yv5fFjo/dxOP3z4ofLpb0QTfAnisaSWv7M/
/zzsvjb07NXLqE/UWZzSP1KOIcz9XJOnTLH4en2itj+qVq2qxxD8cOMNN1rS
/7+FPwp+585dxe3j4+IHLv1btmy2LCspuYzf9Idi/6P/z/D9pM7/FFF6/NO4
gT63V9vPrA/wAH8eKHbTv3evETeY9//s2Z8L0+bV/R8uf82aX4Qy48E2f8ux
30sr0++7x68/8pVXLPXPJFqmm/x3331HL3/zaWX6/gO2vnUFnYdwbX8WI3Dx
b4sWt0bUd1h63Pt8WcJvfxp/2vVBxFv64efQ18ebvpHcl2WnWxXzMs2jJe6r
2PUzMzNZ+0Rsjxr9grfeemtYfXr/PuokJiaqvykQIe2aV59aRiQnJZPsq1f9
+teanhXXsWNH5+lNa2dOn/3o2N7///nP58I+L1u2LPnf//4XMd/t22B9lpdr
1+LapmKMpeXlaNj+8OFHq5+Z+adcJ9QU2vn88aQcR5FJvyQvq/Xddws+/e2P
/oxxP/6//v1vS1/LwUMHifOQ+9s/Uv7nn9vVAT/qU4Xbd/o2J37mnxmkVs2a
tuW/lnejZfvnhk/vQUGfqzJv3vfseedz5swhhw4dsoXo/Urmz58fUt92etO3
5uXDD69vjQHE60huo+V9BNL/xx9/kIQE5V7dGzduMM9k8Tt16iSsZ8GCBcnJ
Uyesvvx55swZ7P7NH374ITl67KitX1t/HpmRfqVNLPpTp0wR3Ouuv47VU7z3
K71OyVT+XHvtta7pd0ioY/qNd9FT/m3avJE5BWg8d8T6G3H9d+nquiUnJ7Pn
xPnzr61ljuee5OaI7eMvFP5nWl2utZFoXb5oUcR8cdrQpF8rl8ztT7/xXB7c
/5Hy//fjImEf0DI4J75S5ivntjdu3OjX7/SUtcw/wcUCuk/L/FkzWZn/kVzm
H+PK/Gjc/idOnBDqX3rvu0j6LlCO/atym3OT3Ob8/nulzfnVnK9IevohYjfs
2JFGFsxfEFLfPAj9RZa+T6P+1/s+w+Q7fWtePnz40e5naMeSj7823lpXh8vX
hj92yvWJz8d84/mh5kUZ01tjiALk5MlTVj9brU+Gutcnta+tbUn/Ii2GUIfJ
UyYL1wDR+9oY8YPxqv3WgW//XFv7Wtf0KyNytv/R/8e/Oo2OruMvWN/aB5gs
59dFEfPtvjUvP1A/IyOD1ObKIvNfi1tbEOchb+3/cPj/+/FH4XilZWxO/J1y
jJDfp9wba+MG6zOhzcvr9NRTgs/6hezKC9YvNFPvFzp27Jitb79akd/+NM7h
83El9d4b0bb/48mnMUJttQ/Cc39ahNNPn3m1cdMm8j3t05/xKbufefohp/hq
h3CP+FD4uZ3+qPdtOH4U33fsZc2cRtjNK8WBf/zYcXLTTTex461woUJCP6fR
jvaR9Rs2WOYNVfpHjBjBnEceftiyEHrdUmJiAaFceOaZZ/z69LybOV768KOP
HdYg7+7/iRMn6n2EdDvR96+9/hqRssWpYyH9x4/TvFyPpaUQzcuWeFnpe9qw
3iEv59C3mzba9z98+Obvjp+Qj6N6N7Hynx1HpnPW2h+rEyKQ/mnTPrHY9D4N
XtP/2KOPCsc/Pd8ZiO+07vGy/2kdIN5PW64DRr8mzBEr6T9+/Bipp7ZnChUu
ZFv+088bTO2ZcGz/n1f8TFJTU0mKHAPTOHjosBT2Svs56St9tvUw/TvllU4/
bvw48sO8H9j5mkuXLgXts/fc9t+//yC7p3FSmTKm9p3yd1O9emT0qNHkUtYl
tpBdu3aSpKQkUrp0mZjZ//AD92m7iR4zPnO7iWv/s3bThvVh8fnvRo0axfym
TZo6LpMfV7uWdk5AWccHHrg/Rz57FqYp/QsWLLSd94OxY8ldd95F+vTpQ9K2
p1mWRc+RmMufUqVKufpOI2Kp/HtZjecefuRhy/an8Ry9fonfvjSe8+cfpPGc
qQ3w4UcfxcXxF0pfq8u1OJ7+BvB1uS6XiLeemZz65lE5Sf+JE1rfhI8U1Pom
bP7c8nJe2/+R8L/++mth+/ft2zdHPivz5eU0a8qV+S6+cS1pPrXMfyBHvu13
ubH95WlZX4xaLhYrVtSTf+HCBbJq5UqyePFi9rdIfV28RH6/aBFZor1fvISN
X6J+v2TJYmGeJdx8ixfx38vzLVlCMjMzAk7//v37SQ+5zVkmqYxQ/2jlfz3a
5hw9mlxU27k7d+5k9xwsXaq04zID8d22v1G+5GPli/4baVP9v2HDxqg6/uDD
jzb/xHHxWBKOI679aa6rQ+Xzw6tqfdK0WVNP6dfqE+34f6DNAznyr6MxhCn9
CxYusEw6bpwcP9ylxA/btm+3Bel1u+b+Ny2GCNf+R/+fdUS0H3859SfIcUN+
Lm6g90R7nZ4HUuePpfQf08oin3J9il38S1/530GFa/svX76cvDh8uOf+P9YH
ODyVjBs7jsyf/wNJS6N9gFmefNoOXLlyRVjaf4v0eZaw6zb8pZ/FCFz517df
3xztf71M52IEN7/2/7d3HvBRFF0A50IoIaG3UAIozUoJHQSEYAGlCwhSRYp0
REH9BAVUmoCgFIVgA5FeLIACKsWG0gRUmoXekSKQcvPtm20zu7N7eyWXu9xb
fkfutsx/3+zMm/feTmHmqHApPkIo1z+nfLfqIyhlOE9MHuOVmV7/shJffqd8
r/JOOadlDOKXn8W6JKPlh7m/5Jh+IfN9SeX/rrvuIuOUmD6cD/5VYRrTN/tX
33zzDX3/MHbcWDJp4iTy5pvT6fqJb731Nnnrbenz1ltk0qRJZPTo0eTll18h
Fy9dEt7YzVu3yIQJE8hLo18iEydOJDPefJPMlGydN2fMJFOnTiWvjn+Vcr7/
/ju/5Q+n8medmtvmmAWcuPn/hRgricOLf/XKVVKnTh1apqOzR5PPPv2MTJ02
1VTewV7t0bNHwPnqrrZt21LOsiXLiFH+GW/OkOMFip0Bbc7WrVs98qGPLFtf
4S/0I7S9XY6s/J+Fn7+6C+ZTyJ0rt/auh/YRrV+fbP56U9jIf/UalOXa9N5z
ROeg4/amqWWZeR8LMvZU158NkfxHPvJDhX/16hW9TYjOTj5d+ymZPn0ap3/V
OmVexznw8qenpZNKlSpyfJh3D9a/9pygdH16uhIj1+t/n6eecsyPlOe/YvkK
EpM7hmv369evRzZv2hwUvnGnL/KrZReeMZSRTz9dK7UB00z6H8oQLbsZnP+t
W7cStj+ubGY/h+1rwX6yR2UnXbs+QQ78xsQxvcz/dHc6mTlzBomLi6OM/Pny
kUcffZS8POZl8uEHH1KfAsY75VD6g1etWpUcPnKEVK4sx1vvv7+xT/KHU/mP
VP7Vq7oPINtNSp0x2P+yvu8ZcL5x69CxA2VC3NST/DBm0mjjgx/tD/9upZ87
+/n888+EfE8J/vTTj6b6X7RIUVt+VtB/7dq2o6ylS5eYjs2cMdOk/7Zt2+aR
L/tzvP1h8ufCsP5lBH/lipUkd+7cXN2gbfnmzaLTA84X//ZO/itXGX8uRzQd
Jzht2nRTXwL49OjZM+D8zJY/lPnvv/8+l//QL9EffseOHWk6c2bP8cg/qep8
hj9R0/mBk/9WSgpZ++ka2l+/Xbu2pErVKqRevfqkX9++kl5bStLS0yyv9YcP
fXTYdtfJ83/hxRdNOt4Yr/bV/mTb/2bNHhDyRQKB36XanHBtvnx5qc35ysuv
kA8/BJvzdTovVrTSZ7Vqlap0naFKis3ZqHFjkpHln9o9tVU/N5rGi6ZPNc+7
AZ+ebOwzQHyrXeFQ/5GPfHa7eu0aqVNXr0vwHoHzIRj901P1IQLIN17bqWMn
ypo9e5bpmPH0E8dPmPQf+BD+8O9V3muy8sPcxRanC3eq///040+m9x8w/6gd
X/zb2fPH+F/41b9A8VcuX6mNbdFigJLN8/XXm4PCZ3f6Kj+067BerlZ+4T3Q
9Gnc81fLcI/uPQLON/5urfWR893+AjmegBigOhbKgv/CC89nqP2n1r+kJKt1
1/T7gjkzWf7//vei5+xidhrzX/YRXJKPMNtj/p88cdIk/6RJE/3i86e46fw1
a9euJePGjSNt2qr+QV065mr5suXK/NAZU/5h7Kjel95lk2B46Z9Q41+9doX6
CFD+oyEGIdk101W7xjDGV+4fETz55Zj+TNm/kvj58kNM/xHy8ssvk48+/EiJ
6XeW/SsXxPSrkCNHjpA7Kt9B63Bj8K8Mabdp3cZR/Vfl37Vrl/DeDx86bKp/
Iv0z4pkRPssv3kK5/BFDnyU3f9zNs8137kEW7UKrewtPPozTb5LUVJtDR15j
0U3+vXyZxMbFKmVKLpvwPVfOnBa2of/y79mzh8YuUm7dNKVdq1ZtrsyXLVfW
lBcifu+neuv1ygXz45UMWv4v+ngh6de/H+nU6XHyuOQzdXq8o/S9E+mofDo9
3kn+Lf19vJN8DD7a98fV351oGuB3deqoH+P2QzrSsceVNDpBGsB7vJNX/Pj4
ePN4MqrP7qdzO4Ry+b9x4wZJatqUPm9YM+TjxYvo/suX/yVxeWK5vvS0LEu2
OJTlSK7/yEe+kX/r5g3SFOqRS24T1DXoL1+S2oQ8eTTdoLYLuXJCPTqTofJ/
8skSk83TulUrx/Lv2rnLVP8XLvrIMV9P0rv8X/TxItKvX/+w0f/wKRFf3KT/
Id8aN2ostQGfWYkfEuX/lmTP0LIL9kx2aAPksvsvlN24PNzzz6aMEzxD7ZmM
q3/nzp0n27dtJ+s3rCPDhg3j+PAe+cOPPiLbtm4h27dvp58t335DVq1aRd6d
9y7tN1Qgf37tvmEee3hGl/+97JgPG8yXWa9+XS2dTo8/Tk6fOcVIq5/724H9
pFHDhqbnD++WIkH/RRr/hmRvJzVtIpcvqu8Vu0kqY7GxsZz9T+0mqc6cPWf2
AQIp/75ff6Uxrlu3bnmU/+NFi0xldceOn/zi16hRw5Tm6lWrfcr/77773jSW
s3h8PHdmVtR/e/bulnTbh9IzTDHlf81atfS4hfS3XNkyzPXW/N5PPsnZH+DP
WfEDXf8WLVxE+ydkdPsbyPY/vkQ85/+qzx/e/6tzfme2/rHiw9g/KMtybCK7
VM8/pvzLSmyC00vKmOlzWmwifPRvuPJnz5rF5f+UKVP84v+q6HxR/MfIB71m
fP4//fSTX3zjHkjv3nvv1TgwVrVa1ara+wHYX67cbXR8Ob0qgPlfqWJFrv25
ceOm7fOHeLUeu3EpMeu8pG27tmTgwEHkhVHPk5dG/4+MGfMy7U9WslQpTv/e
Vq4sGTlyJD3+8pjRZMzo0WTgoIGkffv2pGyZMly70aFDB+E9GOW/cPG8ZHPW
0/TP4507kdOnTgvlB5uzIdicWnsr3xfMscVnaeDKv6pfgJMd4kWKn/vv5UvU
7jG2/9TPPWNev9RXPncoDOs/8pGvblCXmihrctG2mvoQbsWHiDPZHzmpD3Em
YHx62CD/r/v2kg8+/EBofxpp4PPo79Dkvzt28PPGesuvUTORf68nfV+9eo1P
+Q8+hDH+VSKeXw8U43/W/MyK/8G2SLJb+/ftFzbxP/gOtoSx/YPvjRs1Ip9/
Ll4rKFT0H8w71BTiGS55TviPP15Mr7387yWqi4zvzXPmziX5DWy7Hnj9e+7s
ObL9u21k/foNZKgaA1T4uWJyk4WSnwzzLkD877vt2+j8SzQG+O675IkuXUj+
/AW0+4Y6Cc8O3tEa+e70dOoTa+nTvuH5Sbs2kh04aAB5/vkXqP03eswYOs9J
KcUOVHVeuXLlyKiRz0k24Bgy5uUxdM6UQQPBDnyMlEkow+VdR4MdKJJ/1uxZ
nP57Y8obfj3/X/fuleNCKbfMhw18eP9n1L87ftoRsPIn+wdVtPwoWLAgqV6t
muQfFNbjGreVo/NQZUT5pz4C4//APFqGkw1JZl37I6P40D9Ce6fsiqKxRtjA
rokDH4HJf/gLa1Gd1eJpGSs/zPEEY2ZUPujuM6dPC+X/bf8B0rDRfab4H/hX
Rv6F8+eoHlq/YT155plnTPHf3r17kzVr15Cvv/6a7Nu3X789Qf7v3LWTLFy4
iDR/6GGu/a3foAFdL2L9+vXk6vVrPslvOhwm5c94L6YbcrBxl3i43nQ4zPiw
Vnxr6DunlJ+5c+ZylzzdfwBXB9W/r732WkD4HmVSfhw8dJC/D+kDMRUnfHU9
CPV6GLvlLd/RuQZ+alo6yZnDMD+ci++rrNV/rS019mN2CfPf1M9RdK6oT3QA
+DDnkhP5g13+U1PTJL9F77M+e85c7oSnn35aKP9rr74eEL62I4zqP/KRb9xS
pDahFYz9UOq/PLZZ32g9Euif1157PUPlb8j0m1A/C957z7H8MD+0sf6fPHHc
Md/jvQr4aZJO4tqALKD/4a/aBoRa+U9NkeyZNq34ssuc8PSAp4Xyv/b6awHh
O5E/eX4yx2/Xrr11msqP6/9dJ23atOGeP8QRYay/Ez7Yzy1atNDm8Vbfx9jJ
BD5Q8WLx3HP/dsu3fsvvacts/RdpfGo3tWmt1f/Zc+Zw/Kf7Py3UP+ADhIr8
MHaN1VUwl3EarFfsBx/WmjfqvxUrVwjP5XYI5If4o1H/VqxY0ZYvBticS8JD
/8F26OBBU/szcuQoR3zjWk+Pd37ca77dZsWHcZE5Leb7Dnb7G0j+iuUrHcnv
Ma8CnP+pEJto1Ua77zlzrO1QVv7XXn81IHzzDw/nctDI4MP8RWz+z3t3XtD4
ss7Xnz+sSQtzLgSKv3jxYpI9Sp7jJ3/B/NRmgrHTsEHZhOOFixShx6OzZyfz
5s0PaP7DuhZqmc4Tl4dcv37d8lzY4F2IWlfuuOMOsnTZcnLjvxuWfFjXlNU/
a9asNaWp/khNSyWvv/66pltefPFF87mc0NBvipAWzVvIz8flsrU51e3ihYuk
WPHinP779ptvLc/3p/zDM6TrACnyz4F4EXOJrF/M+leNffrLdyRTiNd/5CMf
Ptp7BKatZvlaW22wP15/7dWA8LkdPsrft28/7t7Ah0hPc/vFr1e3nsn+gjku
7TYr+akPYbD/Kkg+RKCfP8b/Alv+0lLTaf/5ULX/feVDDDBU9A+7IzUtRZ67
SLn3ObPnctcMeHqAUH5afgPAdyJ/8vz5HL9d+3biNJkfYP+1acvPc9JEiQGy
F2/c9JX27GDOlGVLl9Hx+1ZbpUqVuee/es0aS/k1O1Dhw/ydnuSHdaPY8jcf
7GSbLZD537dPXy6/ChQsQNzp9gXSKR/s/yjJ7od0C0ptBfSFS4H+sNIFYFt+
vPgTUqSw7B9kp/7BPFuut3zY6FgvpRxB/7vr164TY/4Hu/5lJX5qCv9Oec5c
vi3sr7SFRv2rxkYzUn6I6TdvIftXUdS/WuxRflgHM754PKf/vv1miy0f1llg
9X+VKlXE53JQMz9F0lN5YvNQHQNrvfkrv7d8p1tG883JuQ3f3dxu4/luu4PM
SW5TuvLfcONDRKd7t25amZXbaf6c/fv3m+0j6XtC6dJUFwdL/vGvvmqwtdS5
xuz5x44dM9lq777zrtd89iSn+e+WcrhkyZJCu1KWw3reRZF9aZRf28/+VtK1
s2n94ZcsUZLs3bfXkfxBLf/udNJVLcuSXGBLGfn79+8Tyl9aKcuRVv+Rj3zj
2W6pHnVj2gS5HvEn7TuwT6h/Smltgu98q4MXLl6ktj6r/yD2ferUScfya2tv
KZ8KlSo55rMneZP/YEuWLFkiy+h/+JQoVYLOdeJEfv57xpb/dCmvadlV5H+d
efeu8jV7xiA/tAEprD2TgfWv6xNdOf6sWbMcyQ/zltdIrME971deedkRH9bW
UOUexfQHMJ/N82FuS/X5x8TEkJSbt7K0/os4vlpnNH3/munSA1BnBPqH2k1p
KVr6mSn/HcoaMWq9gjilv/yHH37YpP+WLlnqU/7DfPlGnVq3fv2AyR9O+g/+
vAr+nKH92blzF/HEP/bPMVP7B3POBaP80bYcxqlmcvsbSH4pyT/9VWnLQ0n/
QSyZ1UuvqXYow9+v6iWD/KUTEgyxCe/5mS1/uPAnT57E5T/flyxj+ZUrV+ae
fyuq880p+sKHMdfqeomFCxUiO9V57Q3y7/11DylcpDDlR+fIYZj/3j/5ExMT
9boa5SLXrl2zff69lHnmbrv9dnLu3Dlb/smTJzn9A2sCwPqKnvTfHco7rffe
e8/EN17C2ZyjRjqWX7M5syk2p2E+xUCUf5Cla/fumvzg5xrzn28rdf1SKqEU
7ZfhD99OfuFB5qRQqv/IRz78696tq+5DTJhg4ptir4r9kcDEjDJbfvq+nrm/
1qb2xHs+50Nk030IEd+T/DB3gdH+g/WF7Pj8d8/PH+N/gS9/ljHAELD/feXr
fkPm6x+WD3ndTWrX1fvUy6/O379vv1D+UqWg/Kb4xRdJZOTDn65du3J8iAE6
kd+dlk4Sayby802OfYXjP9m7t2IHllPsQDNf/XPqJL8uGqwrB+vl2cmfLv27
o7KsK997b4FH+amPwDDUfo/BaP8qVxbo9ACUP5hnj/oHUv7D+sy7d+0U8vfu
3UsKK+s3w5rl1D8IYPlPTKyu13+X4iMYUtS/Z3z9E6UYrnw3GxtVdYmBv19q
C0X6l4+N+sYXbgwf1nNT9f/zo0Y6lp/2O1LuM4/kX6nz1Vvxe4A+ZfT/cyOf
EzA85//Fixdom124UGHaZynUn3+G8VmSlZ63wDvd3MYfph3hwx88eLBW9kZy
ZY/fYA1SOMdo0yxfuixo8levXp3jw3gxJ/IvXLiQ6HP+yfYbjOX1dfM2/8+c
OUO+/PIr2vd8xcqVZDn8XbGcrFy5Qt6nfZZr31fC3+XK/uUruP3LmWtWSseW
L1+p/V6upLHccJ32ccBfsmQJKV6smMlOhbElb0yZQm7cvOmV/Lb558Nmlf+D
hwxm9OhIS1BTqSzLPg4v37JlS/3is0fDpf4jH/nGDdoEl9YmjLS8PkmpR8Yx
O8uWLcsQ+T/55BNT+5NYrbpj+d10bfpCWjsG9R/GY3u7+ZL/0AZ89eWXYaH/
4bNUagOKFTW3ATBmZLLUBtxU24AQK/+DBw/S7ZnnzGVXvaQZrHEriOFA2fWH
71T+hNKlOD68D3G6wXzN6nVQjmvVrO2Rv3v3HjreH+yfSpLfnk7XS3e2seu7
N5PqfFbXf5HG530AcZ2BTdf32bjyt3Tpcr/43m4i+U8aYm3wmfHmDL/5T6rr
izHyzpvPjAX0Iv9XSrpX9T/U9qdly5Ze3I3g/sNU/8FG42tGf87B9hH15/Tn
AfbHQc2fy/jyd5r6c19maPsbyPYf/LlixYpz/i98L1iwAF2j6+ZNi/W1LLZg
6b/Bg8R6yYhLatpM+F4FxhD7w7faspr+95c/6+3ZXL5z40gzkA863+h/zJjx
pn6OP3y3myRW1/sIwboXwuuV/GfHl1etWjVg8t92221c3oIPY/X8Yc2l/Pnz
0fO+gjXoPPA/+WQxl3adOnUc3dNDynt3mNvDrvzt3rVbtjmlcytXvkOzOZ3I
z747S2qaJLx/7YeP5X/IEId2T9MkQ3vDtJUhUP+Qj/zM5ht9CCt+UrNmnP3r
jd1pxzce9UX+kydPaO/iXFp7YvYhvOXLPgT//iF5vv18IlbbKvAhDP5Iy0fZ
dc/8f/4Y/7PffC1/9D3QV1+FRfwPOEs+Ab+hmKm85S/A+A0hon/YHZ7iGerp
zZolcbLRj8uzLgqU/klIKM2xDziMAcL1LykxQLX+wbyb6lF4Lvny56fHNylr
EVveP5HnBGLl92QHqtdD/0vgb9myzXTUKP+sWbM5/feaYA49p5s3+a/HhXT9
++aMmT6zNST4B4mJWv7r/oFYfvAPVH4VyT/wl8/+uK3c7Vw5Sld9hAiyPzKK
L9IlIr7aP8JJPC1Q8u/eLflXUdlp+YO+eGnpacSp/GDrqPYX3LunLSEhgbOL
vvjiCz0xL/If5mmD65/s1dMj02rLUuXP7mbU9ePc3t+zm/lme20Y8Ee/NFqr
TzDfqd22Rilfqs5X27RGjRr5zPdGfhqTUvuIK/xXxo21Yehfn+rTh7OzSpYo
4TXfnGz4P38RH+aGfOihhzjfI0eunGT48OF0DZhQlR/sBPV++4HvYZPwmtWr
BW2Ky7osO+DbnCg4FrrPH/mRzdfrkUvow7P81WvXCOqRvHZ5Rsjfr18/U/vz
7LPPWjDMu2A8tDHOscjBOgTiZLPm84dNbgP4eURgzmpoA85fOJ/hfGfJmvlq
2YVnDHP92vF5e0YvU57agEDk/+FDhzg2xIKcbpDsRHUOZcXPgDGGt27dMp/I
bAMHDtTyZuiQIdo5TvM/vxL3GP/qeA0Qas8f+d7zX/Kg79lNrzP8WE1hnQmy
/BDDNr5L/HXfr+YEvORTnWLozzN+/Ksmvs2Natvs2bNN7Q/4Jt5sWUH/AV/u
Y+Di+GPH2vhzTLJ91Hnc1fldS5b0mq+ek9n1L6P50JY/SP05vW7kzJFD9ufO
XwhZ+UePHqPdc59+elkW8Y1lWa1j1rGJyHn+weC///77XP4/O2JEUPiLl3xi
0GHZtHnB/OVv2PCllmZUdHbyzz//mPjstfAOUl3XBcrfzzt+9ouvbgULFtT0
XJ48eWyfP7yX9Mb/4tfDsJ+HX6cS0rjx/fSaU2dO2544cNBALf2hQ4ea+J7k
12xO5p1WoMo/Gy/yaPeY/Fy53WrY2KatjKD6j/zI5gvrkkXCa012p9pWN/aZ
7+FEwTGx/KwPodZxrT3xg8/mj2qbjB8/3qf8nzV7tsn/6iPyIXx8/hj/s99C
sf5lBP/GjZvKeyC9nIF9M2z4MHLhwsUM53tOVsyH8usy6iIL/prVgneaHnzg
QOX/4cOHDTHA4napmZKdqM6jks0cA4Q+Zt74P/Laybr8ntZjUr81ur8xPf/0
aYEdaJBf9RHUZzNC8REyuvx/spj3EYD/69692jm+8jdsWM/FX1X/QHCjdFP9
A1X+n3/+OWDyUx8hm+4jiPh8IqGvf0KBP3rMaE3/qbrEis/GINg2plFDQR0M
kPwDrPwr/kRLfv58sn8F85rbbUeOHuHqUPbs0eTKlX99yv/hw4bRNGC+3FB/
/hnJtzxM7836Yo9M28sdyB1i/GlTp2rl7rH27UlaerotPz0tnem3yc+VuGfv
bq/5FhJYHlyQvIBpS2X+H3/8wV9twa9cqRJXzzp37uw1P6s9f1EKYOc0b96c
y6tq1aqRI4ePhLT8U6e+od1vO6ksp4vWnmX40N/4dmacIluW9+7Z4zU/s+VH
PvIDwZ/KtAntaT1Kt+XDcTre1zQvg4vsMdajAMj/SPNHTO2P3F/dmfzTp08z
1Xl4X+qUn9WfP2wpojagKtMGZDDf8qAH+S3LrgXfrZZdg/6n9oyp7Hrmq3+c
yD9//nyO2eGxx7ySv127dtz1hYsU8sivVLGidv6CBQusJLDkwxr3UO+2b98m
PsEDP1zKfyTx1Trj0uwmCx9AudSd5lbqjGGueJdSZzJR/v79+3PtD/T947xB
H/lz5841xTIHDBgovtqD/KNHv2Rqf2YoY/siSf/B9t6CBaa80P05QfLM5bA2
B3vPnbs87jXfQgJHfMurQ4x/K0Vuy9m8ov7ckSNB4fOnOJffVJbT0m356e40
w7wz+nsszZ+LwOcfLP7SpUs4/dGrV6+g8DWdr/gfxYoWpeteitPwjs+ue1Oz
Rk1H+V+rZi2t/D33nGFuch/khzHbUVFR2n0ULxZve3V7yS6E89asWStKzESp
pMTFVP2wbt066+SZy2FupHx585rv3lD+KlXW01+QnGwhJZcCt8k2Zzayfdv2
gJZ/0C8uRr+Y5qgybHLs8zZT/FGPF0V2/Ud+5PJpW63oX9A/lu8RFL4aM2Jt
EvW7ye50wOfu3k/5eR8iG51PGnSwv/x3OB9C/gwcMECUgnXyykfuR8T7XzNm
vmnLl495lh/jf/b8UKx/GcEXvgeqWo0cPXw0KHzhQQfyT33jDa180PLrZnSR
gC/SRUIfOAPyH+ZTY8ti+8ces7pSyFdtPdX+LVy4sMYH2akduHaNrfzqZnw/
arIDLeSHOVzyUjvQs/wwPz/LeNLgI2RU+Qedzj5fGhcS+Aje8ruz/kGtGpZ8
PQ03qVWrpnbNSIN/4LP84CNk1/uYFStu0d8tjPRPKPC5trAdE4OwuJrqknLl
TPEHzUfIAPlV/w04NKbvpfwwfzlc/9327bb85PnJnFy1axvnW3Oe/xB/gjSO
Gfr1hdrzz3i+W/hVvMvN7/RwH5anuS1+hCg/OTlZm38P5jS+eeOm5fnsgclT
JhvadDmNp3r3MZ1rxzf9ciA/9C1i7UuYh0ycKM8/eeqUbtsqemPOnDle821P
C7Pnb8Xv0b0HZ0vUr1+fXLp0KWh8X+SHsuzKFkXLc9OmTcnNWzcc8WHtIrk8
8XPWPvXUU17xzTvC9/kjP3L5cj2S6wKtR9xaINZ8uR65TOuh03oUYPmrGdb9
BO7fYO84lL9Nm9ZcXa9cuZJX/Kz8/NW/PXqY24DLly8GjS/e7OVPnr+AuJT3
OU2TmvBr0tnwZXuG1//iNiCw+U/XpddiFC7y9ltvW54v4seXKMHZXy2aP+KR
nytXbs3+Mc5R7CT/i0v+b57YWJIqWFM6s58/8r3nU33vkstf0yZN9TncPfDf
UOwmzh+X/urzAmWO/HfedRfX/nTo0CEg/B07dnDrU0D706ZtW5tEreXv0+cp
k6759ptvI07/wfa45s+5dH/OgfynNX9OL39zZs/1ms/9yqL1n/fnXKRBg/rk
IvXngsP3RX5ZLxntUM/8Keo7CsM7s96GshxJzz9Y/PXrNnD2f+vWrYPCv/PO
u3Q9IPGpzg+A/BBzhvcvahlq166N/W0qO6D/uFr+ypUr57f8EHuhOlJJs3yF
Cpb8a9evk9y5c5Pi8cVIamqqxY3qu46fOMHp3+joaHL1ylXzBcxV8D+s3ZYj
Z0665oVYKP1Hrpy5tDyE+dG8lR9szliwOVNv2Z3mVfmfz+iXJk2bkFs3bzkq
f1O0eBHvf/Y2+bmRV/+RH5n85OQFSl2SfIikJK6ttuNPZnwI1v7s3VsUe7Xm
izm+y3/nHXdytoPcnvjP/0nyIdj3D9k0H8L7/O/z1FOc/oG/33z9rS3f8lYZ
Psb/PPNDrf5lFN8YA2zQoB61RUJZ/uQFii5yMeXXAf+NKW9wsop94MDn/xNK
DFCtc2+//bZX8pegMUA9/tLiETkGeO36VdkOlGyn1JRUS7766+SJk5zc1A68
arQDzfw0yQ7MKdl31A50IP/69Rs4/deK+ggZX/7vuPNOLY+A/5im05lzveSn
af6BnP9t27Sz5LNb+/Z637Ky4B8EQP6L1EfQ9W+FiuUt+eZdoal/MptvjEHc
Ut4pe+JTH8HUZ5fXJYGUH2L6atkePWaMOREP8hcvXozExcaRlFsptvzu3dn3
FdnIc8a1NB3m/6VLF2mcsnz58vwJIfb8g8F3W+6w3vi7sE7beo/b/C1E+UuX
LdfWjK9Rowa5cuWKY/5FqZzBvHLGehgTk5uuCeaEb52+Pf+OO+/gdMATTzwh
uEMzH9bYZesY1OkD+w9w6d+QbJpBgwaShYsW2tyf3Z7wef5W6c+ZM5vmr2o3
NWvWTLJ5rgWN74v8y5YtpXMumsuyZ/7Fi4KyLMmfJ3cecl4py574ot/h+vyR
H7n8pcuWSfUoipb/mok1aT1yyr94AepRjCl2EpM7hly4eCGg8pcoWYKrr/Hx
8YYzrOWHdw+F6Pyo+lgsmEfayF+5fCWNPf/333+O5HfKt9sy+/mr/Dlz53Bx
Q9oGXLsW0vIvW6qUXaUN+Fd91+KAf8HYBijtX0xMjGbPeOIbfzuRP6E0vy79
r/v22d4oewTGD7LXwnj777//zpYP44dy5sip2T+FCxUix48fN1xjz29wXwOp
XvS2ECprlP9I4S+n+l62mxJpnbnimC/bTTHE7ANAnTmfKfKfPm3uu/LWzLcc
8cHnhj4OVifCO1/on0d9D8X/qFvXYjwRsc//lo8+yrU/8AEdFGn6DzZ1LJfu
z3WxvE82iSWGcZnw2b9/H3cuxKgHDRwk+3MhWP+CwZ8zew7nLzdLakauX7sW
NL4v8i9bvoxER0Xr/tzVK475uj/n4soztUMN/pwV3/64Pd/0LYT1f6D5v//+
G6d/GzZsmOF8WGvCqAfeeustR/KPknT+G1Tni/kwrxub7oCBFvPnGX4PGTKE
K3+/7PzFL/n//PNPrizXql3Lkn/gwAF63qhRL/CnWPAXLVrEyVinTm0P9ydv
12l/qFykd+/ewjM0bLpkc+bKqaVfqGAhcoKxOc3pm2+0QYMGlBOo8g92T1T2
aNr+qvEiOz6bFI19xopin7Ld44Rvl34413/kRx5/GeND1KiRaKhL9vxLotgr
1CXJr7h4/qIjvtVvX+WnPoSL7zf11ttvOeKPHPmc1p6I+OBDxOaJ1fxvF/Uh
6hpSc5b/j1Ifgs+3ixcFtroX8mP8T/8/kuN/sM2dw8/9BTHAq9euB41vfdx6
D/seKFEtvw754APHqLqIqf+sD5wR+V/aEAPcZ7VGvSAJkJePAbrI999/T4/t
PyDb4s+Pet6Wr24LWTtQkr9unbqmc0TyX1f6xfd+sjdxIv/vv//O6T/qI3Cn
BL78nz7D+wgu6iO8bZGaUaePNOt0Zfvjj9+5dAcO1OfGs3v+QxX/QFv77Zdf
LPl20rJ7OB9B+tSsWduSb59+aOifzOYvX7rc+p2yBz60wzExsVx90nTJeesY
hC/y05h+Tsa/ojH9Y17JD/7Vk5p/ZX1iQpkyXPzziy8+t7xDO7685q+LPMX5
jqH1/DODb76A+S5Ih0/SGYi/L9G5ocNfv36dVrYrVaxEzp496zVfXsuUt5Oh
n+rkSZM98n2VH+ahZOe/ho86J5In+QczazjCp2jRoib+p599KhgnnfWevxUf
1laN1fxGGBsD/dFvGK7POL4pLdN15m39+vVaWYZxEWfPnPWar5VlFztOzkXH
mUfS80d+5PJhLDTEk6H8V6yk1iPv+P36GdoExZ7h2wT/5Yc5F1gOzPXjVP5d
u3aa2q1PPvnExK9QoSK9/7/++tOx/E74ofr81b8wD2eM+p6PjklqYh4fmYF8
89We5YcxOjC2G+wP2Z454zW/b5++Jv0PvydPnuSRzx11KL9xXfqiRYoSdX0q
T/KfOX2GjtNnr3/hxRcd8StWrMBdV7pUabJ06VKScivVcKY1X7RllfIfKXzZ
bsoh+wCcvnfON/oA6jg5vc5Y87XvAZTfOKc41N/du3d75ENewPn33HuPLb9J
kyZc+mXLljXfs4P8T0yszqVz7733Rpz+g+1Wyk0S5YrintdcyZ9zIv+gQYO4
PCxC/TmeD/4cHGvbpi3xJH9WrP//HPtHew8Iz1UeX3wjaHzxGfbyb5DqYg7q
z7noelF6WXbO79u3D2d/qvJPnqzaoaErfzjzb926yb3fvfueuzOcz/ZXVNuf
3bt3Wdyhztd0/t33WPKXGt4Dvf7668J74C6XvoDOZMvfooWLTHztuwP5f9nJ
+ywwD6cdH/prQqzMTn71e5+n+nD69/lRoxzn/6FDh+h7KiPfeG7FihW5Prml
S5eSbc5U8RxGGVn+5dinavdU1O0eL/ii2Cd8poB+ieD6j/zI4rOxV4gZndPe
IzjnU7uT0T+qnpBjRvZ8Uer+yq/7EC5Nf8s+hD1/nZQX0P7I7Yk1v0mT+3kf
okxZk3hO8h/mL2HTuQd8CO007+XH+B9/ZqTG/2CDuany5InVnl+Tpux7oIzn
+yI/1L9cSn9o2q6fPWs4wzO/r1R+jf4vfJ802eqdpuCevZD/8JFDfAywmOTD
ut2O5D9zxhwD/N//XuT4+w/sZ+xAe/mpHcjo31GSHWjHZ7dDhw7TeTydyA/l
iJ1P6e677jYlH+jyD3NUGNf003S6Tflbv0HxEe4R63SwYdk0J4B/4OD5a/6B
8oGxAv7KD2Mh2Hw1+wjho38ym7+O2jW5aH0AXXLmrNU7ZWs+9REM8Qc9NhpY
+cG/Yv1f3b9K8Ul+Ef/PP49yZRb6cLH9mL3J/+HDh9E0Pvrow5B8/sHn26dt
fYb9venrWhraFLeT+81c/rZt22QbRConpUqVIn/+9ZdP/L1798p1z8W062B3
l7uNpLszJv/PSm2zse5/tWkjd5mV/FWrVSXs/IgwN7eRAP3q4di4cWM9yq8e
D7fnb8fv3r27lkcQ39Zt9ODwzXvt5d++bSuJUca2lSpVWtKlf/nEh7Ks62A9
zlquXFl9bW4BP7PlRz7yA8GX2wS9Hnnyza34e/fsJezco7Ld5KL+FLdGuIFv
vVd89L777tNtP5jDVV3T24H88K6KG2svfWBMNrsdOnSQ7i9UqKB4Dess9vzZ
rTuzRgyMj/vrT7N9EEryb92+VZs/oVRJsGf+9omvtwF82ZDLLp9OIOSna+4y
HFhL3nxX5ut/+/036jez5X/8+PGO+c8884xJRvjky5ePtGjRgkycOIls375N
iW9Ehv6LND6r70tKPsBfJh/AGf/XvXtM9j/V97fdJq/jHmT55fWt9PYnX744
yX6zvwc4+tBDD9Hz9XmZxfw3p0/n/I8o6fuFSxe4xDzlP/T51OdpVuJbEyYI
7kp8Pd2bBfQfbBBrNeqhjRs3ESfyV61alfM/27Vrb+L3799X8efGeZRfvDe8
63+PHt10f07yk7SyESS+t/IbYxO++p97f/2Vsz/Vd2blIDZh8OdCSf6swC9V
OkHTvyVLxguuDiy/e88enN6Ky5vPUfxJ1fnG9QBZ7tSp6hqC8tjnmTNmmPii
/J81ezZX/hz1bxLulf9u2ryZ8lV99+qrr9ry9Us9P/8KSoxb/axbt97EN92d
l+WP2pwu3kZQbc7m1OacyNicZvn95avb1m3b9bZSsXt8KX979uzh7G/N7ilb
jqSp9kaE1n/kRwYf2upYmD/HpbbVf/vE38PFXnXdQO3O9DRLvgoJtPw9evTk
7gfW9XFi/z700MNKe9LHlj8dfAhurkcXnQNSfFfi+79x44bkQ+Ti9M+ECRN9
lh/jfxj/Y7fu3bsxMcA8ct0OIt9b+Vm/oSSU37//8okv+8Dm2Bj4DW6m/AZK
fusYoL38MGcmjG1i6//48a/6lf8VNTvQpdiB6yyv91f+0qX1fobxJUrY3FVg
+HT9Qsb+zAs+guIH2pW/hx56UIkL9RHyp4F/wNh/M96c4Uj+WbNmc8/d7B94
L/+mTZv15yfp39defc3yehHJX756erjrv23UR4hR2sKSPr//gLbQGH/Q2kIm
JhkI+fmYvt7+5s+fl7Ro8YjsX323XfKvUsxpOeR/8P77nL6pXbu2rfx2+V+9
utzH+tixYyH3/IPNN53lFu51dL16WyaTxUNSocb//rvvSL58eWkZgfmEfjtw
wOpSR/z7GzfR7UWm79Dq1auFfEc3bcM/fvwEp99h7N4BGxnU66HfX/ao7Nx9
gr9g3MrAvGbSsW1btwr54f787S7atWuXNlcV5NOUKW+EtPzfSWU5f9789H6L
FSkqLAfe8O+//36uDKv96aEsh6L8kcA/deY0WbVqlfQM1pJ///034uQPBh/q
Ub78+bQ2ga1HvvCbMPWI/axetdrZTQuSN/Ll/pT63Ly9ez1pe736Iy01ldx9
911cPa9cubLpurffeovW/zbt2gr5YoBnvqOLBJcEi6+2Aar+m/zGlKDyra63
4n+3/Xv6rsMlKLu+8NU2gNX/8HvVqjVCvj/yd+vWTbdHXPJaJVbXA/ebb78h
jz7aUlsvGz533XEX2bhxo+k6O/4ZSacWpPOeZ+P4vF2VjcTF5SXtHmtPx/qo
r3aD8fxPnTot6YpVZM2ateTylX85bqiVv3Dkfyf5q1BnqN0kqDPe8qHOGO3/
bIoPECj5jx07Qfr170f69etPOnXqRH7//Q9TUrCmApRr9l4aS/fmib9v3z6t
/P/www9Cvir3hQsX6RznrP+h+jp298/++Faqx2xeQX2mcVWb67Oi/oPt5IkT
Jv3jxP64cuUqHc+ltv8u6s9NM/ETFH9u65atIVP/gsWHttzFzD08ZfKUoPJN
hz3IT+1QTi/95hf/foEdKscmVtnftCD5cHz+mcVv3KiRlt/Zo6O1+Xa85UOs
p9/T/Un//v1Jx46P0/UijPy0lDSTzm/C6Hwr+anOV8qDUeez2/MvvsC9u3n7
7Vn8CRaizJ3Lr5kyYsQIv/J/xoy3uPRWrlzpKClPzx/WX2P1b7T0vK5evWq6
xN/yB/N/FizAPyeR/RkXF0fatW9PPpZsTq2rWQD4sH23/TuSP5/Yz/V0vYgv
2z0uXg7ps4axByKx/mc2/8xpOWa0Zs0acvnff4POtzychfhqWw3l3+49glP+
/YY5hlT7c9Wa1UK+GGDPP37sOHm6P7Qn/RQf4nfT+bwPIdu/UM898fcr7Ql8
fmTaE5H8sCaM6kNovtKaNbb3b+R/++23XPwrSvor6tPtJP8x/ofxP3bbuXMX
yU79Brn8T5kyJaTll98D6eX3N0H59YavxzNcXB8U9j2QGGB9/1b87t26cfaP
MQZolP+bb74lLVvqMUAo/3feeSfZZBEDdCr/8RPHubqag9qB1zKs/DVSfASX
YnNeZ9ZWFF1ixT9+7AT1D57W4kK/m65XdTqrb+9n40IW2759+7Xn8v33Pwr5
Lz7/IpfurFm8f2Alv+ofqNeNeHaET/KzgJkzZ3Jpgo8QjvonM/m6XQO6pBjZ
/9sBv/iN7xfZNdlsY4ai5D3xz4J/ZYzpCz55Jf+qfft2NKYv6n9rx+/ZqyeX
FqyH6Ev+X7p0kb5jKl++vFd89q8Y4IwfyuVPP+q23ufguVndhVv5zy6FzOZv
3LSJ5M0bR9vcPLFxdJ44f/krVqwQ1odmSUkWd+uf/OlpaSRHjhxcXPvvv//2
KP+48eOY+3PRzw8//sDxd9G5tV2kUOFCluM4RBJp30L8+Xvit6TrXcu2WbVq
VWn7Hky+N/Jv2qyW5WwkNjZWXt/VT/6K5ct125QpX0nNzGWZvVr7FubPP9T4
GzZsoM9WnYsU6v1nn34aNL7nLfz5GzdtJnFSPYL8hfUef1HWSfaHD22CyVZy
wRqSSSa+r/KPf3U8l37LVq0cyT927Cua/lf7t3fo2MHEb9JU7n87b948Dyky
38Lw+Rv5LVu20vQfzFdh3wZkrvybNm2kYx3hOeWR9MQvP//iN5/aMwb9D9+b
JTW1TFH75qX8CWUStPdfdE2eJk3IoEGDyaDBg8hg6QP+d+vWrUlijURStEhh
7TyIUUBcd8GCZJKSkuITf5NU7+XYpPE9i7n9g+9JUn2AsQ+BlN+0T8r/DRu+
JLFx+nzjoPNh7Sa7FAPJ924LP75cZ+TnDvlM7SY/+SIfAMpTUtMkwdney3/+
wnlSskQ8V05r1qpJjPJ/uvZTUzygT58+3Dkifpcunen5HTt0cCQ1jZEz9QP6
G3rz/AcNHsy1P40aN7KV32oLd/0HW2paOonOEc3pn7/+Ns/5Y9x4f07pY/b9
D1zqEG+H/YUKFSJp6ekhUf+CyYd4tpo3VatVIym0LQ9N+TdDbCIuTtNLEJvw
l798OaOXmL69SUxsIlTkz0r8AQMGcPb/119/7TUfdH6JEiU0/QPp1axZ08T/
9NNPTXqA1flWrC5dnqDpdujYSchXt4EDB3JrYbwzd65H+WFLnj+fu6eBgwb5
lf9dOnfm2jWYUzMQz/+jhQu5dOvUqWuTgjhFp3yIP8pjJHn/y8r+hDUqzTan
b3yYjypOaStjY+Mku2cnk4Jv5X/FiuXC2GeSIPZpYon2ZZH6n5n89UrMSC1P
1H9QYkaRIH8w+Jugrc6n1qVYGjPyl79S8yF4/9OqLrFXa99s+NCexKvtiaJ/
wIcwyv/pp5+Z7N8+fcXtCUvr3KULPVeLJVmeLf9P56xm9B/0V/Dm+UOMgNU5
jRo39in/Mf6H8T8jv2Wrllr5pzHANKsYYObLT3WR2q7ngXjGz37zl6s+MOP/
uoS6yH/5SyeU4ewfsHnU+B+sa05jgG1akxqJ1UmRIkW081xRLnL//Y3JggUL
aAzQ3/xfpNiBar2oW7eOTUr+yz9gwEBO/30DPoKXz//8+XO6j6B8aph8BCL7
CIz/B8yn+vQ13ZOR30XR6R07dbSUiPoHDH8O5x8Yz9b/nz8/mZN/kJSOv/W/
8+OdufjXb7/9ZskX7gsR/ZNZfOjrR2Oj0nOhMQiPbaFnvhYbNZS/pknNzPfk
p/ybNup2maj9NfZ/aJrUlPxD/StnfOhXxI4r+eKLzz3Kb75bN1mzdq1SB58K
qeefeXyLPW7xWewvrf+UODFbksfzgsyH+e3GSfZZFDO2Up4H339+mmTD0DmI
XPoYCNXO37lzpzh1P+WvUKECU9+ykR07dljfoLRt2bKF5IjOboonnDvHr1/b
T7IJYH+PHt2z1PN3wj9x4gSJyi7nEcxVJ8/9HXryQ1ke+8pYpSy7mLLsPz81
PY2WZXaNV5Wxc5dVm5U1nn8o8hs2bKjlv+o3wBy0p06eCgpf25cF85/WI0Ob
MJapR/7w06AelS3D6VrVvqFtQgDkh7k4s2eP1tKvfId5TJTxPhcvXszNRaPe
0ysvv8LxDx8+RMsd5M3JU6ey5PMXXXtcagPoHBVKXVu/fn1Iln+9DdDbdHhv
HQh+WloaKcuVXV3//MLZM+I0nPKPHDki9CWgfEZFuXSuQf/BZ8LrE8TpesGH
7e+//6LrXOXPl5+vq4L2D/hly5blxtr7yxflP+h8Iz9PjKTzT5/0nG4A+Nr3
LKb/3ZJOHjt2rMEHGMuf4yMf6gzoe6P9r+l7Y+peyj950mTTfF8w7wJ7Fcy+
m1i9uokPfYrs+LOV9XliYmK4/jF28sPc8Dlz5tTqBnw/dfoUsd/kRGBOyHzK
2E/IL3geO37aYSt/VtR/7JcK5Stwz/ZnyZ+zk3/Lt1voGEx+7Yxs5Py5c9x5
/RV/Ti4DkVX/T5yU23I1fzasXxdUvu15DJ/35+R7HS/ZoYHgU71Uhn8PoH5k
vZT58mdF/pKlSzh9bYo1OeBPAp1v0D+6ztfvsXr1atpxtf3p3qM7MW966rOV
NRfyxOSmY9xEfFX+vv36c/aX+b2lOHPe/+B9rrz17fOU4BLn+V+2XFktLegb
oI8f8O/5g/3H3ueoUaOEfEfpOuBDfj/VW7I58+e3HPfL2n9lypYjV68YbU7n
fNnPHUuyR+ltxbix44TXelv+09LSJf2SYCp/NPa5y9hWRk79z0x+w4aNTP1M
IGZ0+tRJwSVZT/6M5Kt1SW+rXSYfwlc+9CNX5740+n87fxHZnWIZrLYpkyeZ
9EzeuFjuHOjJXl3yIYz87t1E7YnOpz6EC9qTGPL3X/94vk+37EPkyplD44AP
QWNN6ik2z5/6EPn0MUbUh/jZ/h2IkY/xP4z/ifjwHiiaeVe2bv2GkJRfLr/j
lFiZrO/H274Hcs6HOQoSEspo9Z+1/3aafGDf5T965LDA9tHjf3JZNcf/+Bhg
YPKftQNB/40cOUo/IwOe/5IlSzj7D3wEb8v/5MlTOP9fnQOeo7oVnW7IZ1NM
wPBLXZctd0weSadbj5vq168vx583b74j+d9X19BSPjC2wt/6X65sWc3+hH42
/Bjj8NA/mcF3K3aNOvc0lP+xio/gL1+NQYh8nZ2GsViBkB/sD+j/k7+AIaYv
8rOyyTH9a0pM345//MQx7lqILV2hfpn3+T982HCaxsKFHwVcfkfnhVj5s0vR
PnW3D3fg5n8LLg42H9Z6B314zz33cPqcxluSrfSpd/xLFy+SipUqmeoCfG/S
pAlJSdXXQwyU/L179+Y4Y15+mVjl/+49u0l8fLxJfvio65PCButDQ79sSO/r
b752LL/obkPl+XvDnzBhgpafxYsXo/o1lOSnZfk9Q1lW7nfe/PkB4UMZqKyU
Ze4Dc/9CWU4xr+0puttwfP6hxj979qzeB9hgo8P8lhnN93xOePJvpchtwt1a
PdLzOHn+fDYFn/kXoB5VrCR8djBOSRv/4ThF8dapU0euzfnh++/16wwXv/vu
u3QNCuP9gPxgo7LboEHyGInmLVp4lF10t6H8/O340Aao+Vm8eHGSmuZkTsHg
yS+yZ9T7nT9/Hn+1j/yLFy6SSpUqmvQ/Lbv3i9sAX+SfvyCZq3/duncznQnz
Xxw6eJCsXrOa1Klbl7unl156yS8+37am0HnkoR7AnE4xMbmF8sNn8ODBAZFf
lP+g86O4cR8636jzM4JvnaL9Fsp8Vd/fc/c9pmc5f759TMUpH/Q91BnR2m9N
GLvJV/l7PdnLVCbuu+8+7uxkyZ8BZq5cuTg+zEUmYsJ3mOcjR46c9LzJkyd7
JT+s985yOjFj7uyef/+n+3NyDBkyxKP86paV9B/7nfpzLl2el18eY3mPu3fz
/hxb5tyKPwfXXbog+3OQ7jfffONYfrFE9lso1v+Jr0/Qnh205UZ/LrPlv6nq
pXvu5cqYiynL/vLBn6tUuZKwLNv5c1nh+WcmH97tseMuH3zwQa/5vXr1Mj2z
+xrcx52VnJxMOTkNOr96YqKl/BDbofNxm3S+WKK+fft6bDNF+f/Be+9z9z50
yFCf8x/6HLJlGOZJ88R3+vzLq31E1bEJ69YJUrTffK3/ss05jtoIMXliLOPp
g4eYbU5P/JSbin659x5T/YdnGIjyD+s3Va5UWdgWNRW0lZFS/zOLf07yH/T1
cHjdAf5DVpc/o/jgQ7zH+hDMJ3l+ckD4tK2uVElY/9WYkbO7FfN79exl8n9Y
HwK2BUp7kitXTo7P+hDGDeYBiVbakylKe+JUftmH0ONvsG6RWCJ+U/vfq+V8
EPXJneU/xv8w/meX9gTVb5A+xSS/Id1BDDCY8ht9YPb5q+XXX/4FqV2vxL4H
YspME4Hf4Kv8YL+y9Q/mZTamCOsUHjx0kK4TVbeOOAYYiPwvX6E8l5/rJDsw
I8sf+Ais/lF9BHGK4q1Xr56mmBPodJafrMRZc+XMxT1L6iNYbF9/vdmBjyBv
/fr25fiabelBfmhPWfmHDhvqtfzs2SdOHOfyotWjLYXnib5b3Wmo2B8ZxZd1
yQdyDIKJP2TL5sRHcMZX7RorXSJer8J/+cH/UWP61L/KHSNsj6H8DR5sjEGa
+QsXLeKuq127tiP5zakS2m8Q0jh+/LhDiey3cC1/dseNR0x35DZ9cZyafswt
3JvR/JOnTpLFH39MXnjhefKopKeKFStGjOPy1XoIcwiOGjWS7N6z12s+tOPJ
yQtImzZtSJ7YPIQd16qPRZD3Va+eSPvpQz/TpUuXkoN//OG3/IcOH9L70tM4
bDw5fPgwMeY/9J/PkyeWntes2QOkffv2nC7fv38fPdPtTietWsnr3dSv18Aj
33rL3OfvD5/aQMo8hIMHDba5Kjjyn4KyvBjK8otSWX6UL8vMfInwvUiRonQc
4J49u73mn79wkb7jYsuyuua1i+UoZRnGD82bP08qy8vIH1xZDqz8mZ3/mc2/
fv0ayUnHGxnnK8xGHm35aIbzM1v+QPFPnTpNFn2s16PitB5lM+UpbROKSm3C
yFFkr7FNcMC/cOECrUdt20r1iMacDfPBMO0P2CnjaJvwLllC69HvguQ98/fv
38+tXdWw4X203LDnnDt3nvShvoR8zqiRI8nWrVs5+bt2fUI7f+NXm0iUS+5X
/+WXGxzLzx8LnefvDb9uvbqa/oNYTbD5/Fc3OX36FPn448VS2X1BaQOKC/U/
fFftmb1793jNv3DhPI0ZtIGyGxNrqf/hO4zfh7lLZHtmCfnjIG/POJW/m7ou
vZK+9v7L4vnDuKBu3bpzMsOcz0Z5nPJZ+Y35n5qSSrZv30aGDx9GcuXKzckP
fZjS3emW6fnDv/7fdZIjOqcw/+H5e0ot3OtfIPinT0GdWcTYTcWF9r/sAxQm
I0c9z9hNzvkXqN2ULNtNio0tsv/hbzVN388jyyQfQLebnMkP862waRYoWIDs
2qXf8+LFn2hxpenTppEpUyZz/C/WMXPJEHmME7wjyJ07F5Hj1K94LX96ups0
atSI00WTp0wWXqv+gjrO9sOrJ+nbK1f59ipS9B/LP3ToIMkOc0MpvHjqzx0y
nQ3PmdoWLtWfa8flBfhzNFXqz7Wm++rXbxBR9V/9W7duPe2ZwZpTweYb956i
eulj8qJWlosZ9IRelotSf04ty97xLyp2aJs2bek8GlbxD9mfq0bGjhtP7dCl
S5bKZTmLPP/M5leufIeW77DeFsw94w0fdDKrfwoUUHW+fIKm86Vzpk2bLun8
KVz7o84HrSYJfND5Mblle0Z+N+lZ/oEDB3H67513rNd1YOVfsOA9rtwNH/6M
V/Kz+5ZJPhKb1uw5sz3yRXuN2z///M3VP1h/8+qVax6uypjyB+/+tm/fToYN
HUZyKzan+vxhrkN9TKE4NdAviyS758UXQb88YrJ72Povt5VyvMjb8k/bygXJ
un4xtJGs/SP7uePJu/Pm0dinKF6UVet/ZvD1mJH5uT8qeG+X1eQPFP/0qdPU
h5DrUktzW82UeRozoj4Ea3c640Ndmk/fI7Smc+aq6YrsT7Uu0bZ6GdSlg17J
D/qebf/l9mSnJv9iyc7OocQbp9P2ZDLHX6f5EPIVcnsygeSmY3pcWnvijfww
b0vDRo05+2fK5Cm2V0Efbhcz33K9evXI1atGna1fi/E/jP95w69bp55W/2Dt
sWDzjfJD+f140ceKDwy6qKjQ/1XjGc8/P4qPZzjkXzh/QW7XW7eh68dZ+b9U
FyWqukht1w8aSM7k79atK5f+fJg7wub5wxwf9Brmvha8t0BA8i7/ZTtQz8sc
0TkknXLF8hrrzTt+ZTqGRJYjb1xeOg+bN+WfruHI+Qj5ye5du7Rz4P2vOg5t
Go0LTeH8v3XrvuDKH/AnTpio9ekQzxXI39dA2qdRf4bvvvuOI/khdsv5B8OG
G072rv4vW7aMsz9nz57j4Qr5SKjpn4zkg48g949QYxBFhfEHF42nqbpkr9d8
OZ62wBAbNccf4FNNfaes6pLfjbokMPKn0Jj+dqmcDdPGcnIxfdW/ssj/vkwb
mo2Zb80pX91gXhuYpxDWxIq08ueI7+gerNJ287+NP5Tf5uXtgst/+OEWhvbb
4sMcq1Gjhtf8QUzsRh+3otrO9vxE2o/Vf/lnzZpFx86o/NIJCeSVV8aR1avX
0L7z0IdQZbZr15bcuHGD/P7bH9oYWzmGXZ/MmT2bPPLII/R3wUKFtHnAw/H5
+8q/euUKt0bAtm3bMl3+h5s3F5Qf81wLbPlLTDSuTeuZD2sAW9YTD3ytLIf5
8w9VfuvWrYX5XyOxBn9mFpU/EPzmonpk1zYobYK3fBjT5UT/i44lCsY2OOVv
27pFiXHJ7Jo1a9F5uD/88EMydOgQur4AMGCM3ILk97QEHn/8cY0Pc25Pnz6d
PPvcczR+Bfse69AhIPkv/hl65e+K1AZEMW3AVqkNCCZfdKW57Nrrfzheo0ZN
Qyqe+c7bADMf1o33Rf6EhAQunUOHDtlcKec/xNzYecuhb3VGl78DBw5Q/5+V
/yAXIw4s36zzFR3B2qlZsP4Fit+8eQuv9a/IB/DEV+uMt/a//CyreyX/vn2/
khimz8HDDz1MvvzyS+rbd+rYQY4rS/z+/QfQ88HnbvFIC42XO3duGguA970Q
H69arYp2DN5de+Jb5f/FS5fIIy2ac/J37NiJqcvyiRAH7Nmzpxb/hbxp0KAB
1bl28mdl/WfcwJ/Lxui2UqVL03c/MI4UYn/3U39OPt6ubTvZn/v9d5Ivb5wm
f716DWh8jvpzUh4XKlSQW9cpEuo/bFCuskez/tzWoPJFJ3Jl2YP9adZLzvmD
Bg32Wv+pH3aMbTg//1Dg92XGGcOHznHvBf/XffuUfmby9Q81B53/FdX5HTt0
1NarGfB0f5pcuht8nUc0HQHvj6nOX7aM/q1aldH5kyZ45Kt3OGLECE7/vf32
247kn/vOXE7+l2HObx/z/5lnhnP698+jf3rkCzkG/kcffcTdY+06dSyuDG75
A5szv+KHqZ8/DjE2p4APc194639axT7Nd6jLb2wrvbF/EqsnClP3hm8lP/0W
QvU/s/itW7exsHETI0L+QPCFMSMP9meNmjW95nsXe+X5eszImfz7oD2JyaOV
jYcfln2I+dCedNTbk6effpqeD+vQtWih+xC5qA8xXm5Pxko+RNWqmvzwbtsT
XyQ/bJckH4LlwAfu5yAXD3CTv6kP0Yvz/8GHuHrlX1v5Mf6H8T+n/CuC90DB
5ItO5cuvZ/9X9oEt2lkbvjNdJOar7bq38tvFAK2e/7lz5/Q4gvRp3aql3/lv
tAPrSHZgMMqf0Udg15V3wgedHpsnRnv+Dz3UXPcRqE6X8+npAbJOT09zy7pW
0T9yXGic4iOMI1UUnQ6fCVxcyFr+Z0c8w5W/t9+e5Uj+uXMF/oHllZ7z/xnq
p+j6988//7Tle9qyov3T/GE1Vufc5pB9BO/4VJf4EH9g28KMzP8Dv+3X2jn1
c/DgQZsr3aQi06cQPl988YVPfIjngfywzqTdlhXLn2e+FdVtfccWB4y73dxf
t/CcYPFbtXqU2rF5YuPoXO+wLiJ8SpcuRX8XKlSI9tPJlTsXnY8I9Dj0NfeW
D2sVyPZdLhpPKFmiBF1bumyZBMpLKFNWY5eQjuXPn4/agnBvMJ93oORfsWIF
KV+hgmar6H0V5fpUunRpOoYZxi2o248//khq1a5lsKflMVufff6ZV3z2dyg8
f1/5u3fv0fICnhnM3ZDZ8sO8hVBeYpWyXFYpT/D+Qi/L+aj/GC3Z1rC2aL++
fbzmDx46hD5/KJ8wTh/KK3DKJpRRyrBclssqZTmf5PfwZTlj5M/s/A8F/rVr
10jnzl1IwYIF6TjYpKQkWk6rVKkSFL6T3aHOhzUCoI99bGys1iYkSHq6dOkE
ur5jwcJyPQKbHd5tQbwG/Adv+YOlNsGl+Pz5CxTU6pH8SWC+lyHxJeKlNqGA
PPYxCurRk37J/+MP35MmTZua9D9tE1zw7rgDfaepX+MmN2/eouMxcinj4Vj7
Eeag/e/ada/kD9Xn75QP6+mo8sMzIuniGwim/HLZjaJlN14ru2Vouy63AYXp
WH3QDdDHKrtUlqDsessfMmSobM/kykntdyi7Iv2vl121DYgiPaU2wFv5D9N1
6fUyV6pUaaH8oi02Lk4r2/ny5Xec/xs3biTLly8Xyi/cmAPg97PjQD777DPT
aYF6/rLO70wKSTokN9X5zSizqqLzs2r9CxS/ZauWUpmK4vR9GarvdbspLm+c
lLcxkg8QRVzZQd/385ov+wAukkOqBwWlOhMPdUZg/8s+AFtnXFKd6em1/Js3
bSJ33nmnMG4YmycPmThpkmS3pmmX3rx5kzz77LPaPEvGz+23lyeLFi30O//h
fcZL//sfzQe1jmSPzkHuv/9+8sADD5CmUrskz9ukvO/IlYsMGz5MGQMdmfrP
qvyvWLmCjrMS+XIuxZ+bR/05fW6WHyR/rk7t2qZrqD+n6anIqf+w7VL9uWyq
P5duuCb48stl2UXLcjHJ7pTLVQIplVCazodM/bl8eWU7FMqyS7FDveQPYf25
Aqo/x9ufCfR3WaqX8hXIT+MY1J97sleGyc//ytrlD/6HOCarb9l1W53yN1Gd
f5ehbssf6MM0SdL5acxaj7du3aA6PzpHTgudf7uk8xd5Jf/kyVM4/pQ3pohO
M8k/Y8YMjj116lSv5Ve3unXravw77rzDEd8yMYbau/eT3Hj0Uc+PsrrEcrcd
X7c5vS9/89+dx+n/zxVdbsV/VNIvUYqfW0zSJ3rsszT1c9XYZ27aVkZJfm52
Sb/08br8D9Zin6BfCip2Txlh/FOOfeanfq4aL3Iqf7jX/8ziX7t+jTyuxIxy
W8aMsq78geBDWx2VzaX4EPGa/Qd1qRjzHgF8CNnujFLeI3jHHzJkMNU/0P7S
trqkHjMy2p8llbqUg4m9eiv/Js6H4OP/tD2ZPImbV0D2IZ6jPoRoPTpoT2A9
FH/zH+Zm/Z/kQ+Rk1pvLkT1a8SEepD6EOg+g6kMMHz6cXJN8CE/yY/wP439O
+bv37NbyDeqf2/ziNejyt2zZij7DOKX8JnDtejydWyAffacJ74GiaPntY4pn
eObTeIYrm+Y3lIwvQUT+bwLXruei/VOe7NXTa/mPHDnK6Z9SpUrZXcLtjtNi
gC7JZ8pnInub/717P8WVf5hrMhjl74svPufsz5lvzbS6xHL3Rkmn33XnHcKY
geojsO9/od6PeHaENs+ScW4u1Udwyp80eTL3/vmNN95wJP+MGTM5PusfeCO/
+rsO5yPc5ZFv/OYR5IEfDvpPjUHAujmyXZNAEsqWUdpCya4prPsI0VFqW9hP
kJI9f7AaT9NiEPHC+APw40uWUNrCnHSeRNWucSL/po2byDItpu9Zfv2Xm86H
zpY/NqZvvOT06dOc/QPxGXWMpbfPv0ePHjSNhQsXkUgrf3Z8tanl7sj0lfmf
S9LNJmBmWwrJnIX8DOWnpqWRLVu20HHRQ4cOJYMHD6Yxsc2bN9MxtyK+W/IL
1qxeTV566X/k6QEDyLSpb5Bjx46FpfyB4KelptD5tp/o2pWsWrk66PzMlh/5
4cOHd/OVKlXMND5/DPmhxP/pp5+o3wBtAPha4G8cOnTEln/o8BEyfdpUutbl
qOefJ599+rnPfNEWLvmflppGhkjtZ9cnupFVq1cFna/9H8blzyl/QfICzu5/
oktnR/yTJ09yMTiYR8Ypv2y5sjS2Y5TFifxHjhzh+oZs3brFL/m95efLl49U
qljJmHLYPn/k+8aHuOmmTZvJNElfDxs2lIx4ZgQdC3jixAlL/unTZ8j8+clk
5KiRZODAgTQetH7depKepvdpCoT8MKf0mDFjaD8bdsyzOp7jzrvupGO1wc8I
1/wPBj81RfLntqr+3BCpXR4k+3ObZH9OxIdyIftzL5EBkj8Hz5jmsw/8zJY/
EPzU1FTqC3eV/LmVK1cFnc+dFYH5j3x5Tjt9vLiLPNbhMZ/4bikdeL88beo0
SecPIyNGPCvp/A8lnX/ckn/mzBk6Pg18gAEDQOdPI+vWr6PrfXrL/+jDDzld
PmbMy47kh/HZrM1E1/TwQf7Lly7RGLa3fC0Fm+d/++23ce93voC18gJY/sqV
K6f1wfe2/PE2ZzaydctWr/n0rAitf8jX+RAzqkhjRpnDl8+O3PwPLb6bvt+D
9aHBh4B5KBbS9uSEJZ+2J/Pk9gTWAZ069Q2yHtqT1DTiafNG/pPgQ4x+mVSo
KPAhcuQkd911l+RDDJBs23/8kN+aH+7PH+N//vFTpPI8dMgw0rVbV7Jq1aqg
8zNb/mDy39PW/ZLtrye6POGIf/LkKU4vQD9RX/js1/KKHajaqmArW/H5e7NF
e+SDjwDr4Kj2J53DzIf8B/8fxrFNm6b6CHpcyIp/VvERRkp6YtBAOWawbv0G
SaenGxj2fONcVBADciL/eMY/APkhJuxr+bt8+bLBR9DvIVTLP/L955crW47W
H1/4Rxn/CsofrIVqxf/qq684/VC7di3ii/zQ3wnGbEKf6wvnz/stf2bnf+D4
Vhfb7XAL7tdwjDtuhDq5eeQjH/nIR743/Js3/qPjF2rCXIwRKD/ykY/88Od3
79aN62/0zjtzHfGXL1vKvVcqWbKkI/7RP4/Sa+677z7TLZt3mPknTp7guCeh
X0iQ8v/GzRt0nIlp/t0wfv7Iz9r8q1evkh07fiLffvsNncs9Ld3wPiOLy498
5CMf+bCWgTpmE+a8O6/EJsNJ/p9/+VkbZw72z8BBgxzx4X2JFtuVrv/+++99
4k+eMlnj54jOTo6rfXL9lP/vv//h3q9kj46m7Vag8v/oUXm+AM3mNPCtd8iM
E8dPyHIrH7kvcniVf+RnPh/6NoP/UNNy3eiM5Qs35CPfA//alavkp593kG+3
fEsOHT6k9LGNHPmRj/yszO/evQdnf73zzjuO+EuXLePGOJYsWcInvrr99fff
3H1ESzbmFbADg5T/Y1QfQZn/6Pz5c2H1/H/esYObi2rwoIGO+MOGDefy/TvN
P/C+/E2ezPsIduP2+GtFOyKj/oU7/+gR1b9q4BP/xImTXPnT/EoBf+GihVz8
fwCsjeuD/HI8wEX69uljviGjjCGe/4Hl8wfcpj2ia8Rct+lUt+mb9R0iH/nI
Rz7y/eFv276dtpOwxnAkyo985CM//PllypahfqW6zvwfzJzkdnx4R8aOgYB1
5J3wFyTPpzw6Xsl4rgP5ly5dqnGrVatmOi8j83/79m1U1uaSzs8qzx/5yEc+
8pGP/KzMh74wMHe+S4njjxs/Pqh847m+yJ+WlkryMmvttmrVyhG/dZvWWl90
eHfwH8zt7SU/NSWVJCSU1uLDHTt1Ep7ni/wffPShZn/Cp07dOuZU/Mj/5AXJ
VP4O1Ob0Pv+XMTZndcnmDMfyj/zM52/fvl32Hx55JCLlRz7ykY985IcWH9ab
Yu2v3//4wxF/kBIDVG3CunXq+CX/hx98oPWzkWOKtW355hT8y/+///qL+ggq
H+YZCibf3+cPa8rFCv0De34ryT9Qn390dDT1D3zhg39SWpu3NhvpxPkI1vzM
Lv/I949PY/rgE3Z4zCf+kmVLtfKnx/TF/JUrV3J9miZMmEC8lf/mrVukaLFi
tI7vP7A/7PM/0HzL+3GbOZYg07Wi34a7RT7ykY985AeMD/MtQ+xzzOgxmcK3
/4185CMf+Z75rM0fHx/vmF+1alVmHiYX6dixoyN+t27d6TUNGrBjL5zL36N7
T82nmTNnblDzH+ZjBllf1tY7EaWVcXxrHvKRj3zkIx/5yLfiP9y8uWazgK1z
8+bNoPIDIf9DDz6s2T/ly1dwxC9/e3niUsY4JyU184m/ePFizdYD/rZtWy1k
MfM9yd+rZ0/ODoV1cgKZ/926dqPy11dtTi/l79FDn29gzuy53KXhVP6Rn7n8
NxT/wRwzigz5kY985CMf+aHDP3r0KGd7FZfsYqf8qlWraTYh7acAMUA/5O/V
q5fZDrThW//2Pf9lHyGb2UcIEt/f5w/+gXr/5cvf7ohf/vbbtWuaJiX5zJd9
BL2/m9FHCMXyj3z/+VxM3wd+j+7dtTIze84cW/7OX3YxfSpd5NkRzwruz57/
ZK8n6fUPP/ywciC88z+QfNt95pQ93KL1WW7hYWYH8pGPfOQj3y9+tWrye/qN
X32VKXzbc5CPfOQj3wGfjQt0eryTIz6M24G1neV3VvK1Q4cONfEnTZpEkiS/
N51ZayqhdGl6PqwLfe7cOVPadvx169cTl0v2UZo1SxKb18JEApP/VanOz0a+
+upLy3PC7fkjH/nIRz7ykZ/V+T/++KNmr8DfBQsWBJUvf/VPfn48qYuu9WDH
//nnnzkb7+NFi3zi16pVS0sjMbG67T16K/9tt93GrVexbv0623v0Nv9hHihI
NzfYnGfP2qZtTHm9ZHNGuaLkPl7U5nR7zQ+V8o/8zOXDWHHZf/jKeEJEyI98
5CMf+cgPHf6CBe/p9qEL+hqJ5sAx89Pd6ZI9FcOt+zZ02FATX44BNiXp6W4h
n037ttt1OxDSXbduvSXf9h79yP8ffviRrs3qUuxrkY8Qys9/hWG+mR3UP7Dm
72D9AynfFy362Gd+rdq6j1A9MVF4ZaiVf+T7z09Q5tDKHZObnIWYvhf89es3
6DH9B5pJesVeNlg7uVChgpr/+9CDD5pJNvxnR4yg15aR7pldkzCc8z+QfEcH
LU82H7BNlznJbXcm8pGPfOQj3yv+tq1baVtXtmxZkpqaGnS+7anIRz7yke+Q
r74bomMZZs12xL954yaJyp6d82/HjBnDnXPhwgUSmyeWFCxckLiVGMXhw4cZ
nov07NGTxjs8C+UmJ0+dJCXiS9BrCxcqTI4dP24vu5JeoPJ/67atdBwH6Py0
1LQs8/yRj3zkIx/5yI8Efu+nemv2xz133xN0vm0iDvju9HRSoXwFzfaCtTfs
0h80ZJA2/rRixYrk5q2b3HEn/C1btnBrA2/etDlg8h8+cph7r5IjOppcvXbV
44055R86cohb06RnL8nmTE8XJ2L4ffLkCRKv2JyFChcixxmbM1zLP/Izh79V
jRmVY2JGESQ/8pGPfOQjP7T4Xbt15eyvObNFMUBzGrA2WHY1BqjE9EwxwPMX
SJ64PDRep9lcFsnS2KC6hpyUXnR2yQ68etV8ouUe8W37kv+6j5CN3HPPvUHn
ez7R+lSIp5YvX167/4GDB9ryBw8ZrJ1bsUJFcss4f5RDvmrfqJ9NmzeFRflH
vn98PqYv+Vc9ef/Kjn/yxEkSXyJe9q8KSf7VMauYPp8GzKGk8mJjY8mRo0cs
L1P5ML5k3Lhx9F7z589P9u3bnyXyP0P5bsMumz5kxuvdogTd7F830e7OLcYj
H/nIRz7yfeM/8kgLak/PmDkjU/iZLT/ykY/88Of/+eefemwgm0sZe+OMX79e
Pc4/eWb4cI4/ZOhQmuawYcO0y+fPn8+9M4LPY489Rm5p66GLt5UrVpKiRYvS
9HLmykVWr14VEPn1357z/5FHHqH8N2fMMKcYps8f+chHPvKRj/xI4Z87e44U
yF9Asz9gvpxwk/+zzz4l2aOiqP2VM2dOsvGrjUL+lm+3kJiYGOW8HOTnn3f4
xG/bpq3Wt6tzly5miXyU/99//yVPPPGEZn8Co3Tp0uZ3Wn7kP9icrJ0K9udj
7R8jN9j3MQL5Yd4qsDnh3nLlBJtztU98O/nt+ML0kR+2fIgZQfmbOWNmRMqP
fOQjH/nIDx0+xP8KFizI2V/CGKAFv179eoxdlY0MHzac4w8dMkyeZ2n4MCFf
3a5cvizZgXx/qdIJpYX9yYOR/2fPnCUFChbQ5FrPzOsUDs//s88/JS7wDyBe
KvkHX23aKOTD+APwD0DGnJKNC3Ov+spv17at9uy6PNE5LMo/8v3nU/9Ke4eg
xPQ7tJf9Kxv+ipVqTD8byS2V0dWr1zjmnz9/ntxWrpzm19WvV5/chHcIFvJv
3b6N1KlTm54LvpxpnE0Y53+G8AW347b65eHWvdrchr/IRz7ykY98r/nyu3a5
/++1a9eCzvdpQz7ykR/x/GtXr5OWrVqS2rVrkzvuuINERUVxsYG4fHF0bYL7
GjUkyfOTbZOE+ZzZ9Ufq1q1L4wqpKSlk7NhxdH/JkiXJv5cva/wunZ+gvgWM
w+rWrZvGL1OmDHnuuefIDz/9QC5dukTHBP124Dfy/vvv035MKqdq1ark119/
9Vl+X/Nf9cW80vkB5Pu9IR/5yEc+8pGPfDJz5kzNpqgj2S36nLjhI/+UKVN0
uy0uL1mQnExSJNsLttTUNLJw4UckX7581FeFvjlvvfWWT/xt27Zpdhqkd+rU
KfsbE21SWjAXUYvmj5D6DepTO65ChQr6eHxmXk7KKZCf3H3X3dSmvK/hfWQ4
9IH3cXuiSxeaJrU5u3YnUdkNNuePP8o2p2S7/vb7AWpztu/A2JzVfLQ5DfJz
fwWHTL9CvPwh3/k2f57iPxQsTK5d5/2HSJAf+chHPvKRn7l8T/E/sL/y5s1L
qlavRhre15AkJzuNAcp9nMBeg/k+U1JSydixr9B9pUqWJJcvXdbu4/gJyQ5s
0YLUry/bgeVZO9DF24Ew78nddyt24H1+2IE+5D/0J1bvpS7nIwSH7+/znzJl
stZ/JC42jj7LlFuyDCDLwoULqT1Pz3Ep/oGPfNZHyE99hNP8CSFS/pEfeH4X
6l+5tJh+dqV/XJkyCdS/+gn8q4uKf3Xgd/L+B3xMvwoX03fO37VrF4mPj9f0
D6xz8JFUpo8fO0Zu3rwlHd9J3nvvPdK+XTuNdX/jJuTAbwcCKr+jLRyfv6f9
tqeK5HCbdrFJ2IuLfOQjH/nId8I/+MfvdJ5BaPMmTpwYdH5my4985CM/fPlH
jx4luXLmJLly5SJFChcmCQmlSdkyZegY9hIlSpDC0r64PLGS3xpFXnzxRVs+
rOX23MiR3DiKUlI66hgJmHv40KFDHB+Ow/myTwxrwX9PateqxcVK2LFdatrg
A40a+bzkZ4vWLMnY/P/jjz8Une8ikydNFJwXPs8f+chHPvKRj/xI5qelpZHE
6tU1GwPiqcHk2x71gr927ackvngxzXYqWKgQtbsKFymij0svk0A2b97sE//c
2bOkVKmSWiz4LXX+YO48Z/J/8803JIdke0ZLthyM4S5UsCCJjy9OyiQk0D5D
6qdUiZKSHVqExMXFkZw5clA2vFfzNf9LSTZuNs7m/IHUkmxOF2dvmu1PsDmf
HzWK3Lp1i0k0tJ4/8kOf//vBP/SY0aRJQedntvzIRz7ykY/8zOcfPSqO/5Vh
YoBFChWW2qs42nflf2wMUMCHaThGjXyOnwdJSqcIEwM8ePgQJwbYgTk1OzC3
YgfGS/ci24FlE+B+ytIxjnCPcXGxJAe1A12kTu1afslv3qzzn/UR4PPcsyNN
8mckX7zfO/7atWtJMcnGNvoHRST/QLV7wf7m/AMv+efOnpF8hFIaA8aAhIr8
yM94fkLpUpp/BbvAv6rJxvRdIv8qG63/o0aNJCmqf+UD/9Tp06Rtm9bm/paG
vpfFixen/fIyQv7Mzv+A86V9bhFGcJWIY89zcnfIRz7ykY98X/jX/7tBEhNr
0LbvwQcfFKy3nLXlRz7ykY9847Z7927yztx3SK9ePUl1ya9v27YtmTt3Np2b
1Zj6Aw88SEa/9JIpvQP795Px48aTbt17kKZJTck9995LGjZsSMdqzJo9m5yW
/JHMkP+///4j1RMTqc5/AHS+7fyskfn8kY985CMf+cgPJ/7ho0fp/IjQtke5
XGTtmrVhKf/NmzfJJ4s/ofYXjPu+5557yH0NG5AePXqQFStWUBvGFz74t82a
NdPivW3btfOQB6H5/B988AHyErU5ef6+AwfIuHHjSPfu3UlS06akyr1VpHxr
RLo8oducgeCz+0Kp/CM/4/k3pLqXmFhdiRk9QNLS0oVnZxTfeDzS8h/5yEc+
8pGfsfw9u/eQuXPnSDZoLzkG2K4NmTNnjiEGGH7yHzlyhPbtkfs7uMiatWuD
yrfa5w0f/IPFixdT/6BOnbrkXvAP7ruPdO/Z0+AfeM8HHyGpWRKdrxXyqB34
CFTI0JEf+RnLf0Cya0e/NNp01f79+xX/qhtpKvlX994L5a4hnd92tuRfnTpz
JiB82P7+628yfvw40rlzZzpPW5Wq99J3tP3796frdV+/fp1k1fzPCD73y22R
ttvw28eNTQb5yEc+8pHvO3/JJ0toX+CyZcqSs2fPBp3v7YZ85CMf+cj3nb90
iaTzXdnonLKwZn2w+f5syEc+8pGPfOQjX8zfuPErec0JqY0vUDA/Ofrn0YiS
344/evRL8ppxUt5UqVLF6/Vuw11+5CPfX/4SyX+gcxZI/sO5c2eZI8Hhq18i
Nf+Rj3zkIx/5yPeVv2nTRm1duoIFCpCjR/8MKt/XLRj80aNHa3PWUB+BWdM2
EuRHPvKzHN9TehbpmvtAmXZoTDPJs6zIRz7ykY98e/758+fIpMmTyYkTxzKF
r58bmfmPfOQjH/nB5MN4sEmTppDjx49nCp/+jOD8Rz7ykY985CM/o/hTp07T
5gyqUaMGuXXjZkTJL+Kv27CBRGWX59IvXLgo+fPPP4PKz2z5kY/8QPDPXzhH
pkyerPkPweZntvzIRz7ykY985Iczf9o03UeoWTORzlEUTD5/bmjk//r160mU
K4rOM1WkcBHJRzgaUfIjH/lZkq/tNxyxXUtCTDdTjGkad7uZQ8hHPvKRj3zk
Ix/5yEc+8pGPfOQjH/nIR35k8V984QU6JhjeQ/Tp0yfofLst2Px//vmHFClS
hOYF/P35l5+DyjcTIiv/kY985CMf+chHPvKRHxr8F8BHyGb0ESJHfnbjfYSi
5Bejj5DF5Uc+8rMsX4Bjd7ndbrtTrY95xsj7kI985CMf+chHPvKRj3zkIx/5
yEc+8pGP/AjmT5w4ka5zBv2V3p41O+j8zJaf8qVPlapVSLZsLlKiRAlyYP/+
4PJt0kA+8pGPfOQjH/nIRz7yg82fNGkS7ZsDfsKsWbOCzhceCzI/XTqvapUq
NB9KlCxB9u/jfYSsLj/ykZ/V+dapuW2OWcCVndr/QoyVxMhHPvKRj3zkIx/5
yEc+8pGPfOQjH/nIR37k8VeuWkkqVqxApk+fnil8S1iQ+GnpaeT2228jSUlJ
5O+//g463xKGfOQjH/nIRz7ykY985GcSf+WKlaRSxUpk2vRpmcI37gw2Py0t
jZS/vTxpmtSU/PXXXxEnP/KRn7X5xNBnyc0fd/Ns8517kEW70OrekI985CMf
+chHPvKRj3zkIx/5yEc+8pGPfOQjH/nIRz7ykY985CMf+chHPvKRj3zkRwLf
eC+mG3KwcZd4uN50GPnIRz7ykY985CMf+chHPvKRj3zkIx/5yEc+8pGPfOQj
H/nIRz7ykY985CMf+chHfpbmm5NzG767ud3G8912B5mT3KZ05b/IRz7ykY98
5CMf+chHPvKRj3zkIx/5yEc+8pGPfOQjH/nIRz7ykY985CMf+chHPvIjgM+S
LDhWeKeb2/jDtAP5yEc+8pGPfOQjH/nIRz7ykY985CMf+chHPvKRj3zkIx/5
yEc+8pGPfOQjH/nIR35E8O1uRl0/zu39PbuZb7bXIh/5yEc+8pGPfOQjH/nI
Rz7ykY985CMf+chHPvKRj3zkIx/5yEc+8pGPfOQjH/nIz7J8y8P03qwv9si0
vdyB3MhHPvKRj3zkIx/5yEc+8pGPfOQjH/nIRz7ykY985CMf+chHPvKRj3zk
Ix/5yEc+8rMQ3y38Kt7l5nd6uA/L09wWP5CPfOQjH/nIRz7ykY985CMf+chH
PvKRj3zkIx/5yEc+8pGPfOQjH/nIRz7ykY985GdJvttyh/XG34V12tZ73OZv
yEc+8pGPfOQjH/nIRz7ykY985CMf+chHPvKRj3zkIx/5yEc+8pGPfOQjH/nI
Rz7yI4JvvoD5LkiHT9IZiL8v0bnIRz7ykY985CMf+chHPvKRj3zkIx/5yEc+
8pGPfOQjH/nIRz7ykY985CMf+chHPvKzJt8+besz7O/N7daPc2e4ndwv8pGP
fOQjH/nIRz7ykY985CMf+chHPvKRj3zkIx/5yEc+8pGPfOQjH/nIRz7ykY/8
rML/P8H3icA=
    "], {{0, 71.}, {1173., 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{144, 144}],
   BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVVwdYU8kWnltSIbQAAlJCb4JIDSAlhBZASmiCjTRCKCEmBBV7WVbBtYsF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      "], "RGB", "XYZ"], Interleaving -> True, 
    MetaInformation -> <|"XMP" -> <||>|>],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{924.6125000000001, Automatic},
  ImageSizeRaw->{1173., 71.},
  PlotRange->{{0, 1173.}, {0, 71.}}]], "Input",
 Evaluatable->False,ExpressionUUID->"a78a1c7a-ef37-4107-9d2e-028efff670c8"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzs3Qe81FTe8HHmXnoXEASxooINFAugK9hWWXVfBQSpoqA+u4BdwILdZ63r
syKgKyBFcd1V7AouYAPLKiCu9KYooDQBKVJz3pxkkslJmz535s4vn8/cOzNJ
zjcnycn5n5NMckS/GztfV1KhQoVbq+p/Ol899Jxbbrn6ji519Q9db7j1z/9z
w7XX/OGG2679n2tvaduvVP9yn/4q0SetqP8XAYPm84XzO01zT+v5Ivpf86bl
8w0+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj5+5nzP1Fr4svqlHrAg
IV9rjlH4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj46fp+yTm/0jQt
bNLgcQGL4PkOHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fPyu+90st
ZFx4GvZf3wUIyhE+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj5+ur6m
uT1N/ehI27tkcZbVnjEo7/j4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4
+PgZ9V2WB0xgUGaJM79nND4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+
Pn5GfO/kmuu9pnztnl4LG6k47nTN//j4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4
+Pj4+Pj4+PiZ9B0pBaQTlHyig+b+4PkCHx8fHx8fHx8fHx8fHx8fHx8fHx8f
Hx8fHx8fHx8fPxN+Qpjj+QHJLpPmeBc6Lz4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+
Pj4+Pj4+Pj4+Pn7afuA4ww6eM26eQmdPIF/4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4
+Pj4+Pj4+Pj4+Pj4KfiaZ3Swp6lfxnECJ9MCPuDj4+Pj4+Pj4+Pj4+Pj4+Pj
4+Pj4+Pj4+Pj4+Pj4+On5WvucYFpB84ZMD7sG837Dh8fHx8fHx8fHx8fHx8f
Hx8fHx8fHx8fHx8fHx8fHz99P3AeTX3vs5xqGollRM2337T4+Pj4+Pj4+Pj4
+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4KfuByxMwfxK2psXGK1NoiawPfHx8fHx8
fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8/FR89zRhaYcujab+96YZPj8+Pj4+
Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj5+hnzlOy34Ow8Sb9DUd1r4YuHj
4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+On77vnib31WyZ1kTTvZMHp
4uPj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj42fZD3ASmDK5HGrqZ5+Z
8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8TPru8d4RM3zJuHUYuM0
32/x8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHxU/c9n+MaQXNq6mf3
h+hn7+MN8PHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8TPuB6aqBS9R
wIiglDXPX3x8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fPzM+sK+RkAR
PW8df5VENGcC3iUIzAQ+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj5+
Nnz/kWFfaD7L4xqnjHdnKpGFw8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fH
x8fHx0/d13y0BJbJka7mmVTzvAteAnx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8
fHx8fHx8fPz0/RBP86YTmJBnXr/PrqXRXJPi4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj
4+Pj4+Pj4+Pj4+Pjp++7TL/kgnh1XPBUmu9oxxf4+Pj4+Pj4+Pj4+Pj4+Pj4
+Pj4+Pj4+Pj4+Pj4+Pj46fvhCceZ3DsiTsr2RFrYlPj4+Pj4+Pj4+Pj4+Pj4
+Pj4+Pj4+Pj4+Pj4+Pj4+PgZ8ZWxAdco+KGa31Jozv+asHXNMzs+Pj4+Pj4+
Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj5+Bv3wrzxgZgbN9R8fHx8fHx8fHx8f
Hx8fHx8fHx8fHx8fHx8fHx8fHx8/o37giKBpNddIzfPGlwvPDj4+Pj4+Pj4+
Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pn5qvqbcfsCPC0snPD/xdXx8fHx8fHx8
fHx8fHx8fHx8fHx8fHx8fHx8fHx8fPzM+/Y0WsC8mutzioMzGc1vDD4+Pj4+
Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pn4afpzpA+bzXsPg+cLOk9eLvwT4
+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4qfueqbXwZfVLPWBBQr7W
HKPw8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx0/X9knN+pWla2KTB
4wIWwfMdPj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+flZ875dayLjw
NOy/vgsQlCN8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHz8dH1Nc3ua
+tGRtnfJ4iyrPWNQ3vHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fEz
6rssD5jAoMwSZ37PaHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fPyM
+N7JNdd7TfnaPb0WNlJx3Oma//Hx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx
8fHx8fEz6TtSCkgnKPlEB839wfMFPj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+
Pj4+Pj4+fib8hDDH8wOSXSbN8S50Xnx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8
fHx8fHx8fPy0/cBxhh08Z9w8hc6eQL7w8fHx8fHx8fHx8fHx8fHx8fHx8fHx
8fHx8fHx8fHxU/A1z+hgT1O/jOMETqYFfMDHx8fHx8fHx8fHx8fHx8fHx8fH
x8fHx8fHx8fHx8dPy9fc4wLTDpwzYHzYN5r3HT4+Pj4+Pj4+Pj4+Pj4+Pj4+
Pj4+Pj4+Pj4+Pj4+Pn76fuA8mvreZznVNBLLiJpvv2nx8fHx8fHx8fHx8fHx
8fHx8fHx8fHx8fHx8fHx8fHxU/YDlydg/iRsTYuNV6bQElkf+Pj4+Pj4+Pj4
+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Kn47mnC0g5dGk39700zfH58fHx8fHx8
fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHz8DPnKd1rwdx4k3qCp77TwxcLHx8fH
x8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8dP33fPE3vrt0zqImneyYLTxcfH
x8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8+yH+AkMGVyOdTUzz4z4+Pj
4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj42fWd4/xiJrnTcKpxcZpvt/i
4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pjp+57Psc1gubU1M/uD9HP
3scb4OPj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj42fcD0xVC16igBFB
KWuev/j4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+PiZ9YV9jYAiet46
/iqJaM4EvEsQmAl8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHz8bPj+
I8O+0HyWxzVOGe/OVCILh4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+P
j5+6r/loCSyTI13NM6nmeRe8BPj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4
+Pj4+Pjp+yGe5k0nMCHPvH6fXUujuSbFx8fHx8fHx8fHx8fHx8fHx8fHx8fH
x8fHx8fHx8fHT993mX7JBfHquOCpNN/Rji/w8fHx8fHx8fHx8fHx8fHx8fHx
8fHx8fHx8fHx8fHx0/fDE44zuXdEnJTtibSwKfHx8fHx8fHx8fHx8fHx8fHx
8fHx8fHx8fHx8fHx8fEz4itjA65R8EM1v6XQnP81YeuaZ3Z8fHx8fHx8fHx8
fHx8fHx8fHx8fHx8fHx8fHx8fHz8DPrhX3nAzAya6z8+Pj4+Pj4+Pj4+Pj4+
Pj4+Pj4+Pj4+Pj4+Pj4+Pj5+Rv3AEUHTaq6RmueNLxeeHXx8fHx8fHx8fHx8
fHx8fHx8fHx8fHx8fHx8fHx8fPzUfE25/YAfF5ZOeH7i6/j4+Pj4+Pj4+Pj4
+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+PiZ9+1ptIB5NdfnFAdnMprfGHx8fHx8fHx8
fHx8fHx8fHx8fHx8fHx8fHx8fHx8fPw0/DjTB8znvYbB84WdJ68Xfwnw8fHx
8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHxU/c9U2vhy+qXesCChHytOUbh
4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pjp+v7Jef8StO0sEmDxwUs
guc7fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8/Kz43i+1kHHhadh/
fRcgKEf4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj46fqa5vY09aMj
be+SxVlWe8agvOPj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Nn1HdZ
HjCBQZklzvye0fj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+PgZ8b2T
a673mvK1e3otbKTiuNM1/+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj
4+Nn0nekFJBOUPKJDpr7g+cLfHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8
fHx8/Ez4CWGO5wcku0ya413ovPj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4
+Pj4+Php+4HjDDt4zrh5Cp09gXzh4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj
4+Pj4+Pjp+BrntHBnqZ+GccJnEwL+ICPj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+P
j4+Pj4+Pj4+flq+5xwWmHThnwPiwbzTvO3x8fHx8fHx8fHx8fHx8fHx8fHx8
fHx8fHx8fHx8fPz0/cB5NPW9z3KqaSSWETXfftPi4+Pj4+Pj4+Pj4+Pj4+Pj
4+Pj4+Pj4+Pj4+Pj4+Pjp+wHLk/A/EnYmhYbr0yhJbI+8PHx8fHx8fHx8fHx
8fHx8fHx8fHx8fHx8fHx8fHx8VPx3dOEpR26NJr635tm+Pz4+Pj4+Pj4+Pj4
+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4GfKV77Tg7zxIvEFT32nhi4WPj4+Pj4+P
j4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+fvu+eJ/bWb5nURdK8kwWni4+Pj4+P
j4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj59lP8BJYMrkcqipn31mxsfHx8fH
x8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8+s7x7jETXPm4RTi43TfL/Fx8fH
x8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHT933fI5rBM2pqZ/dH6KfvY83
wMfHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8+4H5iqFrxEASOCUtY8
f/Hx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fEz6wv7GgFF9Lx1/FUS
0ZwJeJcgMBP4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj42fD9R4Z9
ofksj2ucMt6dqUQWDh8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHz91
X/PRElgmR7qaZ1LN8y54CfDx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx8fHx
8fHT90M8zZtOYEKeef0+u5ZGc02Kj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+P
j4+Pj4+Pn77vMv2SC+LVccFTab6jHV/g4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj
4+Pj4+Pj4+Pjp++HJxxncu+IOCnbE2lhU+Lj4+Pj56W/d+9eMXfu1+Ltt98S
EyZOEJMnTxY//vij76yLFy8W7733Xkb9sBHFsP7x8fHx8fHx8fHx8fHx8fHx
8fHx8fHx8fFT8ZWxAdco+KGa31Jozv+asHXNMzs+Pj4+vuPjzI8/FrfffocY
PHhw7DXE/D9Evr/N+n6IuE3/f9ttt4mhQ4eKp0c8Ld59912xaOEisXvXrozl
f9X3q0Tfq/qKAw44QEQqVBAV7FfE+H/8cceJ+++/X+zavcuYfumSpaJ+vXqi
bp26GfE9Qznf/vj4+Pj4+Pj4+Pj4+PH8j2d+orcbbzfah7F24m162/E2o504
+LYhRrvxtiHR7/XX7UNvF08Pf1q8I9uNixaJXUa7Mb6/c+dOMWvmLDFt+nQx
ffo0MUP+nyHf669p083P08xx02dMM6ebNsMYP82abrqcboYx3bTpju+m6fPo
38+YMUOsXbs24fx7xhfZ9sfHx8fHx0/F/+QTM34YctttRt9yIv3PQ2S/89PD
xXsyflhsxQ/xfSN+mDUztP6f7vjOii1iccV0Y5qw+EOmvXbtmoJZ//j4ZeWH
f+UBMzNorv/4+Pj4+MZXl156qXmePVJB/e9+H31FKri/i4jS0lLRq1cvsWjh
wqR9a9iv7RPDhw8XNWrVNNKtXbu2uOSPl4h7771XTJw4UTz88MOiZ8+eolLF
isb4Vq1aiZUrVojmzVsYnzt06JBS/n0/FdH2x8fHx8fHx8fHx8fHjzfY7cbo
9dmxtqH7s+M6bld7siTablxotBuD/TvuuCO0/Zmqr7z0ceeff37C+U94KKfb
Hx8fHx8fPxU/Fj+4+pqT6H82+517+/c7O3wzfohf/6fa/229/70VPySQf+9X
xbX98fEDRwRNq7lGap43vlx4dvDx8fGL29+wYYP49NNPxdSpU8XNN95kxzUy
3qlatYp44YUXxMxPZonPPp1lTPfxxx+L1157TTz33GjRq2cPUadOnVi/TkmJ
6HbFFWLLli0J+3LYtGmTaNeund2P0717d7Hu55998y/7jM763VmemOze++5L
Kf/xvnL76nSFv/3x8fHx8fHx8fHx8fHj+ev1dqNsE8p240033aT0jVetWtVo
N34ya6bRZpSvj/R24+uvv663G5/T24099XZjbbv9JtuNV+jtxq2bt3jo/fv3
i8YHNVHaerVr1RaXdeokBg0cYPymcNiwYeLue+4x/jc5+GClH//www8XQ4YM
Mcbfq7/uvvtufb6BokuXzuKwQw9Vlrvb5V0Tzr97hRXb9sfHx8fHx0/F37Bh
vd3vbMUPVv+vjB9elP3OMz8x44dZn4lPPv7Ijh969ugpatepo8QP3a7oZvQ7
u30jfmjcWOkvrlO7tujU6TIjDrDih3tkbHDXMHHwwU2VaY34YfBQPXa425xG
jx8GDhgoOnfposcPhyjxQ9euXQtm/ePj597XlNsP+HFh6YTnJ76Oj4+Pjx/u
jxk7RolrOnXuHNffuWOnuOyyS5W+l3PPPVfs3bMnMV8fcfFFFxvxX6QkIia9
9JJnOrcvrxto1KhRNF4zr1uQ1yekm3/3uGLb/vj4+Pj4+Pj4+Pj4+PH8MWNG
K+2/ztF2Y5i/Y8cOvd14mdHfbrbhIuLc884Vux3tRjmdvPeu9bu7Fi1aiFde
eUX89ttvAUsvxDHNj1basG+++WZg/vfu3Sse/stfbP/Ou+4syPWPj4+Pj49f
iP7YMWOV3+t3dvU7+6Uo44dLjfgh9nt8o995725lulj8UEEcG40fdu7aFZiD
o485xhM/BOXfjB8etqe98847U8p/UF6LZfvjF5dvT6MFzKu5Pqc4OJPR/Mbg
4+Pj4yvf9+nVW7kfwKhRIxPy5DWXp5x6inKPpPvk7/MT8B9+5GEz/tNfQ4cM
decgcJg4cYLd71StWjWxe08s/ivU9Y+Pj4+Pj4+Pj4+Pj5/vfu/evaN9+Gb7
b8TIkQn5drsx2v6LGO3G+xW/X79+RppHHnGE2LB+Q+hyrF3zk3L/3oqlFcWv
27YF+uZfTTRvcYzhj3t+XEr5dw/Ftv3x8fHx8fFT8Xv36WXX/zKGGDlyREJO
rN+5gh1/yH5np3+1Hj9EItH4YcN6X996v3bNWqX/u1KlimKbEj/45VWPH5o3
N+OHceNTyn9Zr398/Nz4caYPmM97DYPnCztPXi/+EuDj4+Pjm8Mh8p5Ikdh1
mfPnL3RNG+zfNWyYch3laaefGtf/et484xlPcnoZS+3fuy/h/BsxW8SM2c47
79xysf7x8fHx8fHx8fHx8fHz3W/a9GCl7bdgwYKE/WGOdqPsez/19NPt8b/9
ttt+7ty06TMCfSv///jHP5T7ErRt0yauL4eOHTsa88z6ZGZBrn98fHx8fPxC
9Js2ddyLPxIRCxYuSNgfdper3/m00+wJdu/aFY0fIsZ9AeIt4csv/UPp/z79
9LZxffm/Y8cLjelnzpyZUv6dXxTj9scvLt8ztRa+rH6pByxIyNeaYxQ+Pj4+
vttfvny5Ek81bNgwKf+RRx6J3uPR7IMpLSkVe3bvDvUHDhhgT3/jjTf6COF+
3Tp1jWV96KGHghYr1M+n9Y+Pj4+Pj4+Pj4+Pj5/v/vLly5Tz+I0ObJiU/6je
brT63eVLXhe+e7d5b7dXJ79q/Javffv2gb4z/f+57jq7PSnTGjp0aFxfDh3O
PtuY/ueff046/2W9/vHx8fHx8QvRXyH7nSNqv3My/iOPPKzEHxVLSs1nC+mj
J0+ebHxvxQ/x8n+dHj84+8CHDB0S15f/O3ToYEy/TsYPBbb+8fFz5fsl5/xK
07SwSYPHBSyC5zt8fPyC8BctXiI2btxYZn5Z53/hosVi69atOffHjhmj3Nvx
8i6XJ+V37txFiaHq168f1z/mmGPsGHDc888H5iHIb9G8hdFP9OmnnwbOW2jb
Hx8fvzj8xYsXi42bNhZt/uWwaPEisWXLljLzjfdFvP7x8fHxC91frLcbN/i0
G4sl/4v0duMWn3Zjtv2xY8dE23zRduPlXZLyO3fp7PgtYAVRr34De5ouXboY
7Tv5jN4g3zm4n+07ZcrUhPIv26G1a9XyN4K5vNr++Pj4+Pj4heSPicYPVv3f
5fKuSfldovGDFX/Ur1/PHi3jB/ndm2+8GZqWlf9jmh+jPBdgypQpcX05yHvZ
1qpVO2vr3+gn0mPb8rj9E/EXLVpknBMp1vyXR9/7pRYyLjwN+6/vAgTlCB8f
P998+Xz3q67qa9TB1/S/Jud+IJZDf+/ePaKkpEQc1Ogg8fZbb+XU792nt+O6
yogYOWJEUn6TJo3t6whkDHXRH/4Q169SpYpt3n3P3f5YiN+wUSNRo0Z1sWf3
Hp9JCm/74+Pjl39f/t7t6quuNo57/fv3y7kf/Dm3/t69e/X6LiIa6cfxt95+
K+e+9zM+Pj4+fqH4u/fsElf1vco4X9y/f/+c+2Wdf/l37569orS0RDQ6SK9H
33o7p37v3r3MNmPE7McfMWJkUn7jxgc5nu+rtxsvusj4fsf27aJq1aqiUcNG
RpwQ5Fvrf+3aNUr7U95XYNt2v2f7qv6+fXtF5cqVRetTWqeU/3zY/vj4+Pj4
+IXmW/GDVf+PsPqdE/St+MGKPy666GJj3PZt20TValWNvoV9Svzgn/81Mn5w
9H9XqlhRbNPTiOfv26/HD5Uqi1OM+CH5/Ietf9lPJGNbs5+ov2e68rD94/ky
tpXnRIw+IuucSBHlv7z5mub2NPWjI23vksVZVnvGoLzj4+Pnq//bjp2i4x8u
NNrwlfQ2+YwPPsipX9b5d/pX9jWvhSitWCrGjx+fM7/pIQfb10LK1/wF8x1a
uP/KK68qv8MoKS0Rn3/+eaivif2icpXKdr9NvfoHiNU/rk5q/Z955pniGis+
KifbHx8fv/z6O3f+Zj5PTm+zyuPfBx98WFT5d/t95Tkco74rEePHjS+6/OPj
4+PjJ+/v3LlT/MF4tnvE6Iv9YMaMnPoqIMp0/fe9sq99X/3xE8bnzD/EeLav
o904f77v8vn5r7z6it3+k/FQSUmp+ExvN8qxCxctNO/tf8ftob41THpxUqwN
qqfVtk2bhPK/Y8dOUa1KVdH/mn4p5V9NsrjKHz4+Pj4+fqp+06aHOJ7lExHf
6vFDov4rr7xizhuNP0oiEbvfedHChcb3t99+e6hvfZz00otKHNOmbZuE8r9z
xw5RtWo10b9f/4yu/52/7RQdZWyrr5cqlSuJD+xzIuVr+yfiX9X3Sju2nTB+
XM79ss5/ufJdlgdMYFBmiTO/ZzQ+Pn7e+Tv0elQ+v0fWd/I6vKeHD8+pn8yQ
C19euyjXR8S4xrFEjBw1Muv+8ugzmiLROOjAAw/0Pab7+T+v/1kcfvjhyjOe
7rzzzoT8o486Wum7OUSPCf/1r3+JPXt8ft+fxfwnOuDj4+On6u/Yud2s66LH
2eFPPZ1Tv6zz7+fvjdZ3xnkAvb4bNXKkCBrKY/7x8fHx8ZPzd2zfKdqf1d5u
dwx/enjgtNnwyzr/7vn37ovWo0a7MSJG6PVotv3lyxzP9o2Y7Uarvy9e/tf9
vE4cftjhSvvvrjvvUrwFCxYa9wlMJP/XXnet69m+QxPO/7Jly/TYbEfS+c+n
7Y+Pj4+Pj18o/vJlK5T6v+GBDUXouURHmut+Xm/GD474Q/Y7O6edv2CB2LN7
d6DvXMBrr73W7v+Wr9uHDkk4/37xQzrrX54T6WD1E+n5Gj786VDfbyiE7Z+o
v3fvPn19dIhu54gYKfuIiij/5cX3Tq653mvK1+7ptbCRiuNO1/yPj4+ff77s
M+ja9XK77u3WtVtO/dj7/Fr/a376SRzUqJF5jWNJiZgydWpW/dgzHs1X58sv
95na6y9etEic2PJEJZZ78MEHE/ZvueVmxbVeterUERdfdJF45JFHxKeffip2
GbFc8Wx/fHxrWL9+vXj7nXfE6NHPib/85S/ilptvEd27dxfnnHOOOP7448UR
zY4Un3zySbnNf3nxjbquWzf7ONmtW7ec+n4p5osv7+nbyFnfvf9+Tv2yzj8+
fnn35TMe//Pll+Kbb74Ri5csEitWrBCrVn0vfvzxB7FmzWr9tUasWb1GrF69
WizTx83/9lvxZXT6RHxt334x77/zxBdffCHmzJkjvp3/X91ZLFauWK47P5jp
r10rfvjhB7Fw0QLx1VdfiQULFuQs/34pxt7jJ+Ob7caual1aRPkP8uW9be12
Y2lETH1/alb958eOVa7/7tyls4/h9RctXihOPPFEpc1ntBvTyP8x8prySPQ5
w/LZvlPfC/Szsf4XL1wkvvjPF+K/8vi2eLFYsVI/7vywSqzWj2+r9eOadfyR
x7flK5aJb43j23/049u8hPz9+/cZx8IvPo8e3/T5lxjOCuOYZhw79eOocXxb
uFA/vn0pFixckLP858P+j184vhEP6OVF7v+LF0fjge9X6fHAj2K1Xk7WrjHL
jBEPLF+u7+//NeOBed8k5O/X9PLy32/Ef774XMyebZaXxUuWGM4Perk0yqNR
Xlbp5SUaD8xfkLP8q++Lb/vjp+6bZec/Zl2jx7hW2fnhx2icG923ZX2wYvky
8V8rlv7vfxPy9+nxlUzbiqXl/FYZ/WFVzDBj6YVG2Vmol51k8z9Wxg+OGKBL
5y4J59+OH6Lxx4MPPJjW+j/6aOdv0vTYacqUQN93yND2l7Ht5Xo8a8UxMrbN
t/2vLHx3H9FU45xI7vyyzn/58B0pBaQTlHyig+b+4PkCPxF/27ZfxdKlS43j
fFn4qQ74hec/8MAD0XsCRcQxzZuLbb/+mlM/cP488GfMmGHUd7Leq3tAXeOa
w2z5fa68MvpcJPM5S08/Hf471Y8//lj88Y9/NH53Ys3X4thjxfTp05Py161b
J+odcICx/Z2++7qAmrVqii5duoiXJk1y3d8mM/kP+TrhAb/wfXn8WbYs+bov
U7572Ldvnxn7RirY5cPvuhmjXGTBT2bAD/dlXWdtrxZ6Xferq64r7/mP50+f
8YEoLYkYx/+6dePXd5n2yzr/+Pi59OXxZ+nSZXZdl03/q9lfKfVVrB6L2PF/
WPwn+/PjDc+NHu1KP+JbVzr90tKKYu3atVnPfz5u/0L2nXVp82i7sZjyHza/
bDeWRkqM/d+oR5cvy5rfp08fpTzZ7caA/H8k242X/NG4f69V/o+V7UZ9mdPJ
/5rVq5XyXUkv19t+3e7xs7X+58ye7XN8iX/8sY5/8vxMPH+0fnwLiv/d31u+
vI+ueXwrnv0fP//92XZ5Saz+d7d/5fUw8fzRz41JuPxZfsXSEvHTT2uznv+4
86fpb9uqx3ZLljn6MfJr++On7s/+anbCx3+/fT/oOhqnP9oRS/uVPz+/xK5r
Es9/nz5XKuVvRJx+50+i8UMkEsubjB9mTJ+e1vpfrZcT5/GnYkU9fti2LXRZ
3EOmtv+DD3pj21z6qQ658OVzv0oi0XMirj6iYsh/ofsJYY7nByS7TJrjXei8
+J5h9+7dxnmEc84+W9SvX189/1azlmjbtq1xHw53v3Wm/Ni44lz/xeq/9vrr
dn1eo3p18a11rWKR5D8R/8EHH7LL4nHHHaeXQf/YJF3/0EMOUcr9OeeeKwYN
GqS/rjf+/+lPfxKXXnqpaN36FNGgQQM7NpTb72z9uDH2+efFnj17U/Jlv1Wd
2rUD2mzuWDYiztWXTV4znsn8m+Pyb/vjZ9eXdd+Let137jnniPr16rnqvpp6
3dcubt2Xjq+O8+ZfPkte3mvVtzw4+kuWLF2aFT/RoVC3f6781/W6zur7ri7r
um+/zanvM2Fe+vI3gYnUd9nyrWmKdf3jl19f3h9TPkP7HKOuU9t5tWRd16aN
Wddt/TXj/ty5c0Vp9JrWRM5jOeu7qlWrivXr1sf15b0z3fViPENeY7dr165o
IuV7+5cX/3Wr3RiJ1aXFlP9EfG89+mtW/EOUdmPEiKMHXj8o2nZ0thtbiwOt
dmMF8/lzHfR24/NGu3FPyr41vPDiC7HYWN8v2rRpE5DHkETS8OfMnSNKSkqT
Pv7Ilzy+bVi/Pq4/fPjwwPhfaRtEAo5vWcx/vu3/+Pntz50zV0Qc8UBY/e8b
D6xf75es4pvlJZEYIzbOKC+/7Sq49S/vlzlp0ktGH369Bu4+/JpGH/6oaGyX
Db+s819Mvoyljd+HJXD8d+/jVat4y46f/5RddrzlL6j+adToIL2u+S2p/Fvx
g1X+ZN/uoIGDxEA7fvizGT+c3Dra7xy9XkiP/zqcE4sf0l3/k158UcnL6UHx
Q9xk09v+RmxbwdlPND+nvjVNPu//dmwbicW2xZT/QvYDxxl28Jxx8xQ6ewL5
KnJ/4oQJ+vG7oVJXyGd9y3N7x7ZoocRqtWrVEn/7298y6pd1/vHLxt+0aZPS
LzBB3w9z6ccmye/1v18f37FjR3s9yWcYZdpfsWK5pz0k4yzjvFUkolx76X49
/JeHM5L/VatWiWuuuUbUrVMnoXbbYYcdJrbJc0TlfPvjZ8+fOHGiaNSwobJf
HRGt+1rodV9pWN2XAd8cFz//8rpkWT5kf7dc5urVqivLfHCTpln1Q0cW8PbP
lb9p40ZR39GGnTDRUdcVQf6T8h31nTz+X+Os73Lh+6eAj1/Q/gRZ1zU6SOm/
M+q6Dh30uq65fd+piF3XPZVRX77bvHmzWLlypfh63tdi0qRJ4pTWrQP746tV
qyaGDB4sPv3s0+Df5bh8uSoXLlgg+vfvH3ieTD5H56abbxLjxo0TX3/9dfTZ
oeV/+5cXX7YbG9R3tBvHTyiq/Cfsy3r0Dxfa6ymwHk3DX7F8hV2urP8l0fai
8SoJPk/x8MMPp+078y/bjvZve/XX0KFDRa7Xvzy+fSePb1+bx7fWrU8OzL88
vg3Wj2+fffqpcf/NRHx5Hzz5HJP+/foHnJuJiBPk8e0m6/g217zGohj3f/y8
9414YMUKYz81y0trpc/H+d4uL599FosH4via2B8tL/18z5PK9I8/7ji9vNxo
xwN7rWuScpB/c1z663/ihBei98uOHf/MPvwORj+G894rRmz3lLMPv3j3v0L2
N/8iy45e18zV65oXXzLKjnP7O/fzalWritvcZSeOb8XS/fq765rY6/jj9Lrm
Rr2ueX58tK7Zm1T+Zdl3p+mMH0oS6XfO0Po344cKrvght9vffU5EnpvL1/2v
LH3NfU7kmuty6isji3D9p+drntHBnqZ+GccJnEwL+IAv9u/fL4YMGWLWHZHY
tVhz9VjI6cvnjHXu3EU5Bvfu3Vvs3LkzLT900iJY/8Xuy34JKzbt1atn0eU/
GV9ev1k7+nt52V8rn8WUSf/559VnNPXp01udTv+/d+9e41khb7zxhnFtsXmt
gDn9XcOGpeU7v5K/z/7o44/EA/c/IM45+xyj/RcUC95ww6CM5N/7VX5tf/zM
+vv37ReDjbqvgl3/nWPXfbFpFy7Q674uQXVf6n46+ZcxsHXPHqv89ezVK2e+
31yFtv1z7ctrt6w2ec+ePYsu/8n66zesF3Vq17HrO/lcw1z6ZZ1/fPxM+fI6
UqOd5zgnfu45zrrOHBbo7bwujrpO/iald69oXZel/P+yebOoW/cA3/sAvzDx
hZTzv0+v3ytVqmT2+0f7Ek87/VTx5ptvms+UKqLtX978a+12YwW93dgj577f
XPnqb1i/UdSOXlddUhqJtRsz5D///BjH8UKPjfv08SS6d98+s9345ut2u9F6
DYu2G1P1nfk/qlkz5bz4FPls3zJe/5t/2SLqymfe+VyTJK/LStWXzwqTxzfn
cfP0007T1/Gb6jPzinz/xy8sX8YDderWteMPZ3mZ6CovyfhGealcUUnvVL28
mPGA37yFsf41bV+0D1/9PfXXX89T5pN9+F0u76zkv5fSj1GY+ceP+VscZcd5
XZiMf82yk5pvlJ2KlZR957Ro2dFbF+GLGSf/Y8eOVc4/9bHjh5hv9DsvUfud
rdfdd9+Vlu8cjlTihwpi6pSpOd/+Smzbs1dB7X+59jds2CDq1KllHvtKSsRs
PbYtpvwXqq+5xwWmHThnwPiwbzTvO3xjkMcZZxvutsFDQv3HHnlMOU5ecMEF
Yn/4hg/1yzr/+GXnf/7F50qcL687zKUfJ9m89G+9+VZ7fcl7Hsr2fqb8K41n
PMauJR0zZozHV1PV7OdCGv0b+kvenykb+d+zZ7fxm7Cbb7pZVKlSRTkGVa1W
TT8G7ff1MuXny/bHz5zfq3cvZT+SvzsM8x997FHleCXrvkyWv6DBL//yngDK
ORO97I0ZOyZnvn/qQd/gf/7559H7qZj7z4L5C3Lqe94VyPq/+ZZbYvVd2za+
05fn/OPjZ8Lv1cuq68zjz+DbBof6jz76qKud93sRdKe/TOR/6JCh9rNMnb9l
uvvuu1PO//Tp02NtW/3Ye99998XaqkW2/cuT/5ldl5rbdv6ChTn1/cfnt3+L
XY9GzHajVRAy4Mvz/lb7z2w3jg5cHvlOxsx9evdRzomb7cbUfGvMDz/+oByz
Ys/2Lfv1L39XqJ6bMdfX3cPuTtmfPsNxfCvRj2/33xc9/59/+x8+fjJ+rLyo
bdx77r4nZd+MByL29QVGefF2Xgeklr/rX17/7zz+Dh58W6hvx3YRtR8jVb+s
84+vDkOHDvGWHSWWTt6fPn2a+fzXChE7ltYClyy5/Ft9yFb8P3bMWJ+5HWlo
jn5nK34Y97xnjkR9a/jxhx+U9ocVP+Ry+3/2+RfK/Q/kfUwKbf/LtW/0EUWP
f+Y5kf2uKcp3/gvSD5xHU9/7LKeaRmIZUfPtN23x+pNfnaz0ufTs2SPWjgjx
B10/SDkGjxgxIiXfm4/iWv/F7MvrC0866SR7/+vY8cKc+v7p5L+/6vtVomKl
2DXN8jf8mfIPOaSpUq6XLVsWN/8bNqxX+uT+3//7fyn7ia7/hYsWirp166jL
unSZT9rlb/vjZ8afPHmycv28Wfftj00c4A8adL3SfzlixNMp+f75SDz/w4c/
5WnnLV++PGd+oW//XPr79+t1XauT7O3U8Q8dc+rH3hTe+rfqu4hd343LqV/W
+cfHT9d/LVrX2e08ed8tzT2/15fP5bT6i2X5e1pp52U2/6tWfS9KS0s8dVrD
AxuJ3Xt2+0jh/ooVK0Tjxo2NNGrUqC7efuvtUL88b//y5Mt7PJx0sqMuNdqN
ufP958t/36hHK8aeWx87756+bz3bV2k3uudx5V/+jsu476/dbvxjyr41yHuH
OJfD6BMO8P3Tye76t49vjvZDo4YHGve+S9aXz/Czjm/y+cHvvP1OqF/W+cfH
T8Y3y0upEn8Y8UBDKx5IzpfPLmnc2HweUnUZD7z9dqhf1vlP1J88+VU1tuvZ
UzmnH+RbsZ21Xs1+jMLLP743TfnsSLvsVIjdL7KhXdck569YuUI0seuaGuLt
d94Wmcy/J35YvjRu/uP1OyfjW/9feGGiJ37I5fbft2+vcU4kFtt2LMj9L9e+
3N/lNRt+15QWQ/4L0g9cnoD5k7CdfRvKFFoi66O4/C1btoomTZpE2yQRUbVq
VbFx48aE/F27fhMHyPucRdtxNfR2yNJlSwsq//hl67/66mRHmzgi/v3vf+fU
jzfks9+9+xXRdRcxnmv+69atafsrjGc0xeKqJgcfHLJU6vy1ata0+zbkcwsS
9eX12a/q7ZjgnAb7o0ePto8/8vXOu+8UzfbHT8/funWzXvcdbB9/qlatptR9
Yf6uXbv0uq+uXf5k3bds6dKk/Ezkv3Pnzsr+f8ihhxTM+i82/5VXXhXOe1NP
m/Z+Tv2yzn+6fvfu3e26qaFe323duiWnvvfb4lr/+IXrG+28xk3s40/VKlXF
pk0bEvLNuu4A+3es1atXM+7tna38u587Z70mTJjgyne4/9PaNeKIZkfa/ZYf
zPigaLd/efNffdVx3kPfn6dNi7UbiyH/6fjde/SwzwvI82lbo+3GdPyVK1eY
55Ki7b+DjXZjYvmvabcbI9F2Y/K+c+gXff63tTzWs33zZf1bzxaLRBz3BdDf
j5/gvdd5mL9WP74deeSRdvvjww8+SMiPJVGc+z9+YflGG9eOAyKOeGB8Uv6a
NWvFEUc2M8pL9Wp6eflwRkJ+8Lf5sf636Mfvg5s0sY938j6ZZj9GfH/Xrt3R
Pnwrtquux3Y+12+F+J6x5Wz/K2S/U5fOrnJjxv8Txk9Iyrfrmmj8/4FR12Qu
//IaA+cyHhztd04k/zVr1bL7v2rXqZ32+u/f/xql3WHHDwG+Z+nS9JXYVn+5
z4kU0v6Xa797j+7KtZVbft2qzFbe81+IvnuasLRDl0ZT/3vTDJ+/mP0bb7wx
dr2Y/rrqqr5J+ddff70Sm11xxRVJ+d4PxbX+i91v3769ve+0PPHEnPveD4Xj
/+erL5UY7+mnXffjSMGX9xVwHg+M51fHmV/me40eJzpjF/kc50T9ww8/XDQ9
uGliC+2a333dwsyZMwMyGOyrHwpn++On59/gqPvk6+qrrkrKH3TD9Ur569bt
CnWCLOd/vz5t/fr1lf2/j/OZrHm+/ovNl3Wd9buLE/W6rtjyn67/5ZdfOn67
EhFPjxyRUz9ofnz8fPetdp51/LlKr+uS8c12XiwuvOKK7lnL/0cffaQsq3Vu
8dRTT/Wd38/ftGmTOPH4E435qlWpKmbM8Pb5F9P2L29++/Yd7P3ihBNa5tx3
Tllo69+qR2P3shqRti9/e+X+PWoi+V+7dq1yXCkpiaTkO/+b5ytizxSfOmVK
6Pzqh+yvf+v45n6dZhzfEvM3bfpFHH/iCcZ8VapUM45vhbL/4eMn43/0sVpe
rPj/lNNOTdjftGmjXk+cYMwrf+tmlJcE/XjLX9br/4YbblLWz1VGP0bivhXb
WfGW0oefwPxlnX/8YF/WNRFP2TFj6UT9Tb9sMspOhWjZ+SAaS2cy/8+Pfd51
T+rgfmfn/Gb8EOv/MvqdU/Cd+Y/FD2aaU6ZODZ0/09vfOicSifYTxZs/n/e/
XPvO2FbGfwndozyDfjCAH+or32nB33mQeIOmvtPCF6sY/d9++03UrVvX/n2a
+zxaIv68b+bZx8tIBfNaxM1bNifke5e2uNZ/sfvz5s2zf89h3scl5HlA5TD/
mfDbd4idW2p98slp+1f27Ru9ZtRsa/3978+G+tbwyiuvKP22TZo0TshfuXKl
sf3P/N3vRCr5l9cfOI8/a9asUeaO5/taSfjxUsTPT9+u+xzHn5kzP0nKN45f
jnsVVpV13+bNCfn+S5tc/v/73/8qvvw/duxYZe5s+uEDvvPdvK/nKW1x93Nw
y3v+M+XL+s46/3OyUt/lxk98wMfPD3+nrOvq1FWOP598MtNn6mB/3tdfx+LC
6G/OYnVduJ9K/lu2ailiz/CN/Rbw088+C0nFHLbv2C7atDndmEfeF/W1118v
6u1f3vxvvonVpXJfHOf7TPnym/9M+M7r709u3Tpt/8orr1Taf3a7McC3Btlu
dPY/yftzpeJbg7w3rPN++/I+sb9u25Z3679ly5aOfTiW/88cx7cgf4dxfGtj
Ht8qloo3Xn8tad9/6uLZ//ELy5e/EXLGH3Z5+TwoHoiltW27Xl5Ob2PHA2/I
eCBJv6zzH+T/Ju/JG302pnX8nTlrZlL+vG++cVxHEBGVq1Q1+vALIf/48f0T
nXWNYz8JrGsc323fvk20teqa0opmLJ2kn0j+++jxQ+w3NRHx9+f+nlD+X3n1
FaX/S97bOhXfsoz4wdH/LevX7Ub8kJvtb5bFmG+fEyng/S/XvtFHVCHWR1Rs
+S9E3z1P7K3fMqmLpHknC04X3zO8/PLLrn6WCmLzL97zGPF8eS9iZz3zzDPP
JOT7pl5E67/Y/f79+9v7X6NGjYz7jxZT/jPhv/H6G0q7aM7sOWn5hx5yqHJM
WLJ4cahvjbCfIRt9tWnTNiFfnreUVteuXV2Lklj+//XPf9n5l89UCspX+FC4
2x8/Nd+q+5z7unFeI0n/kKaHKOUvVvfFXTj/6ZLw//bUcOX3kvK1cuXKnPmF
vP1z7V9j1HVm+67RQdG6Lod++FA4/ptvvqH0Wan1XfZ9430Rr3/8wvNf/ufL
9m/orH509Rx+Yr58fmfEUdeMeubZrOV/zOjnfH8z26NH99D8y+eenn/++UZe
5bLGniWQnF+etn958/v1628f/xs11OvS3buE/1A+858J/4033lDi3zlz5qTl
H3rooUo5Xbx4SbyFMwbZbnT2P8nzdan41jBxwkR73zDboW1E/CH36994np2r
/SFf3a/oHurv2bNbnHfe+dG4vyR6f+fk/cDpimT/xy8s/7kxZnlxxh+yjMfK
i3+6Rjzw+/PN+4bL8jLRr7zkf/6D/Jf/8bLS/g/rww/z3c9mf/aZUQn5ZZ1/
/PjpjtbLjjv+N+qa7j51jcM3yo5d10TsWDob+XfHD0sWLwpMyekPGjhI2f/V
+j759W/FDxFXPJKr7d+/n3pOZHe0n6iQ979c+2ZsG7u2cs7csD6izPv+c+En
uSRx5taSEtxTBy17MfqdOnVSjr31G9RPyb/gwguVdH5n/LY3vu9N1fs+ET+Z
qcuzv379etG4cWNRuXJlcd111+bcT2Rqy9+yZYuoWq2qvc/cfMstOfX9pys8
X/aBVakaW48DBgxI2V/53UqlHB90UGPvhAH5b9WylTJvt25dE/Llfczl9Gec
eaZLCBrUFPte1TfgHKz/0pa37Y+fmm/UfY72Q7369VPyL+wYXPeF+f6pJue7
83DYYYfFWdr8Wf/p+uvWReu6KpXFtdddl3M/mfxv2bJZVHMco2+9+Rbf6bLl
l3X+M+nv2vWbcW9Cu74bOCBk6vKXf3z8ZP1OnS5TzjU1qFffd7p4fseQdl6i
S5to/nfu3Cnq1auvXOcm81CpUkXjnk9+y7hv3z7lWcKjRo7Ki/Wf7/56vS49
KFqXXqfXpfmcf1mXOo//t9zqrUuz6Zd1/jPly+sQne3vPzvajcn6K1e6240H
xfWtoVUrR7sxItuN3dLK/9VXX62cXx9iPNs3/9a/cXyrX0+9zikij2+VxGr7
nnbqsN84vnVyHN9Gpuz7T+d9Hz9FfPzs+7/p5aV+PVd5kfFA5bDysl90isYD
8lgwUi8vhZr/oBQ7dXb14devHzJ1sG/04UcSie3yK/+Z8tfJvvMmZt95WH9C
IeZ/584dStmJOMqOdf9Ut2/G0l3seilW12Q+/3b8EN3/Gjnih3gptjrJ3e/c
LWnf+ZUzfpDnkoca8UNYiuFDMv6WrVvU2PaWWxNIMXO+3/tC9I3YVl+P1n4+
YMCfc+qHTY0f33eP8Yia503CqcXGab7fFqN/4IENlWun27qupUrUv+mmm2LX
3xj3jKxqXEsWzw9f4vK//jPtL1q00L6fjLxv57bt23LqJ5N/436A9jVbEfHa
a+572xXe+i8r/6yzzrLXZd0D6orffvP7fUx8f5zrGY/djGut4/v79+/X691q
jlguYjyP1u0/9uij4rzzztWnj83f1LgOOWLU2xs3bEgq/1Onvi8i0Xsqnn/+
74Wm7ffJd+L5d09fKNsfP3n/wAMPVI4/3t8NJeabdV+sDq1StYpe9+2J68df
4ni+prf5Gyhtlr59rwxMLd/Wf7r+4sWLYutc1nXbtufUDzfUwazrYr9lee21
1+PMkVlfHVf42/+ss34XXZcR49ke8hkfufTLOv/4+Mn4Zl0XO/6Y92pK3r/p
xpvsZ25HfNt5mc3/4CFDlXNkxm/89dewYXd5p9bk78Svtqd76KEH0/bLy/aP
5y9atNjuHzbr0m059YOm9/NffeVVx76stxsnv6bMk20/fK7C8s86q70dO8p6
dJddjybnP2+0G2P9P1f4/kbX68t2oHkNe+z5H7F2Y8x/9BG93Xj+eWL/Pv91
6DSOOPIIZVmmTJnqmid/1v8Q+/imPv9k2LBhHl9+6nd1P/v4+7//+1Dafvgc
5X//xy8sf8jgIUr8YZUbs7yo02p6QNCvXz97mgfteKBw8+/nW7Gdff+TtkH3
Pwn3ZT+G81rRKlUqi11GP0Z+5z9T/qJFi+z8mzHQrwWx/RP1hwwZ7LiXRqzf
6y677DhSMcrO1fZ0Dz34UNp+WP6ff36cUv9dccUVIpH8y/ghdt7cXNYbb3L3
OwvxaLTf2ewfDl//RxxxhNKnNmXKe4F+cB7DxgX7r0b7iazXZKOfqHzsf7n2
jXMiSh/Rzpz6wePwQ+eJawTNqamf3R+in72PNyhuf9mypZ5rK3v37p2S//gT
jzvqFvP15Vdfhfplnf/y6Mtr+GrVrBWrR159JW/zb8YZsf3lp7U/5dQv6/xn
0r/9zjuU8jdlypSUfFn+lXucjxrlnsnX37nrN+PZUc7tec899yj+xo2/iBo1
aop69Q4Q+6Px2PLly5V5rrrqKn3cvoTyv3btWuN3J3K+A+rVE6tXr/FZuOLY
/vjJ+cuWL/PWfb16p+Q/YdR9FZTy95VR9wX7vk6S+f9Geaaf6Y8bN64g1n8m
fKOuqxWr6159dXJOfeenePnvZz0TILqP/PTTTzn1jXflaPvffscdyr7/3tQp
sZFFkH98/ET9ZUuXRZ8/HTv+9O7j085LwH/iiSc89eZXX32Ztfx///33xvN8
3eaBDRs6nqti5l/+dsYaf+utt8bSKvLtn4ivtBsjsi59Nae++jE8/+a5HUe7
8ae1Bb/+y8q/w1WPmu3G5P1e+vHEGf+OstuN4b68fs9dvu+5925lqk2bNunt
xhpGG09eb+7nW5/d7clKFUvFtl+3Bfr+H3O3/n2Pb3r5a6gc38xB3i/R/p3g
rbcq6RTq/oePn4wfHg/sVma/RS8v1nnFW2+7rVzk3z3FsmXOfoyIqx8jOf+J
x5+wjz/efoywOcvH/rdv736zPyFi9ScEx0CFmP/vvlsV66N1bGO7rnH4tzjq
mltv9f4mPdP5N/qdHfXfqIB+Z/ecZvxQouz/99x9jzLlpo16/FCzpjjggPrK
78/81r8RPzjWTcWKFcX2bduEe8jW9jdi24gztv3JPVNWfd/vC9SXsa19XZPe
/n3vvalCCJ8Js+TbH4p0/SftB6aqBS9RwIiglDXPX/xJkyZ54qn77rsvJX/8
uHGetJ4Z9Uxe57+8+pdddpldL17Zt2/Ofb/Pbl9ebyjv6WztK/IavFz6YXMV
ov/eu+8qZe+uu+5K2v/uu+/0WOkAJab6MqAd4Ldg7dq1U5bh5ptvVvybbrpB
mNdr3mzPM2bMGM9xo8vlXaJtuuD8vz75Nfv33PLa3TffeMN3sYpl++Mn5wfV
fan48tx7xJWW1Y7JZv7/9re/CffviL77/jvflPNt/WfKv+yyTnb+++p1XV7u
f3pdJ++5bG2jw484Mre+KOP8Z8F/7513lXpqmKu+y7Zf1vnHx0/Uf2nSi0od
IcuMVdcl648bN86TlrPPLhv579Sps6fvUvrjx4+35/nfhx6yx/Xv3z+jvu9Q
QNs/UT/WbpR16VU592OfgvNvtRut/e8IV11ayOu/LPx3fdqNyfqy3VjPbjeq
548SyX+7dm2VeW+6+SbFv/HGm1zf+ySiD1u3bhU9e/VSzosd3LSp0Pbvz9v1
Lwf5zBZ3W0Qu+/jx4+xpH5LHt4jj+FZO9j98/GR9+Sw8Z/zhjAeU8hIdd03/
fuUq/85ZJk16yRWPVVBiu2T8cUofvrnuRj4TcD42T/Kfad/Zdy7vrZjv2z9Z
33wOdMRT3zhjaXnfDGuafo5YOhO+3zTffbfS0e9sxQ+zRaL5l/3Ozv1f9js7
J7vpxhvN76P3CQha/zJ+6GXHD2b+Dz6kqevagYCMBnydzPZXz4lE9Nj28HK3
/+XSf+/d95Rj47Bhd+bUd34uxvWfuC/sawQU0fPW8VdJRHMm4F2CwEzkt79p
40bx+GOPie7drxCtTzlFnNL6ZOP4/ezfnxO7fnPdgzGawGz9uPnAAw+I3//+
AtGqVUtxySUXi1tuvkXMX7Ag0H744YeVY558Pf/82JTy/9abb3nSun7Q9Qnl
f8WKlWLwkMHivPPOE631vF57zTXipUmTjN8oJLv+9+7dJ+bOnSOWLl1SsNs/
XV+2H61tULtOHbFly5ac+rFxgaz4+uuvlZizZ6+eWfHlbwke08tSj+7dxSl6
WWrdurVRlv7+978b10D65X/2V1+JB42ydL5o2aqV+KMsS7fcIr6dvyBvt//m
XzaLkpISu/x16NA+rr99+3b9OPFHcfrpbUTzFs2N+SOO57DK/zVr1RInn9TK
uH/kmLHPh+Zf3nvJWf7btmkr9uvj9+zZI+6//37juyZNmij7Y48ePY15SkpL
RJ8+fexrOw879FAxePBt4ov//Eds2fyL0PRYbOGixWL8uAni8q6X20arli3F
t99+W+brHz8zvlFe9f3ILK+txcl6ee3c6TLxnF73/SavDfHxZ8/W6777ZXn9
vV73naTv05fo5fVmMf/b+YFurO6L1Vljx45NKf9vvfWWJ63rrx+U8vqXv18a
M3q0+POf/yTOOfdc0fLEE8T5558v/vbUcD02+MWe7rLLLlXaTocffrhr2VLz
C2n/c15/WLt2bf3YsjWnfiL5V+u6CkZbMxu+Wdc9rseNZtlpfXJr49mYsq7b
vcvvOTHCaG8/8MCD4ny9rpPP6f3jH/Wyo7ejF8yfn7H8hw2p5n/zZlnfxeqa
Du075NSPGeXr+IufO1+W10cfle28Hno7r7UZm3bWY9NnY+XV7c/+ao544EGr
rtPbeRebsam3rov5al1XQanrks3/W2++rZyPN+u667O6/j/68AO1fo368hgn
E5DP/LXGX3551+hvhvN/++ebL/uCrfi/jlGXbsm7/H89d56y//Xq2TPjfq76
X1LJf6bX/y9GuzH2+9qzz+4Q19++Y7seJ8h242miRfPm0XanGv/WqlVTnKTH
4me1bx+LqwPyL4+B9vU9EfPZlPLcvWw33qe3GyPRduNmGdtFl2316tXioov+
IM5o186IW45qdlT0d8KucxyRiKhTp444/vjjRdu2bY1nXivnCfKg/H344UdK
/q32tzy+ySRGjRwRO7516Rq9l17mfHPqsj/+4OMn4n/40Yc+181UMPr35KDE
A1272vcQyZSv5tGb/02bNurtsEdF9yv0dtipp3r6HP38r2Z/ZdYfF/ze6NP6
Y7QPw+hzDPEf/stfPNcPmcfb5Ne/7Mdw9/8NkrFdnm3/bPoyBrLyX7t2LbPO
KUf5//BDv7ITMdofchg1aqSd/8sv7yL2GefAM5t/2e9sxg+ni+bNWyjxh7X/
1a5VS5x0Uivxu7POEs+PHRPqm/3Osby0bdtGL/P7xJ7dwf3OZvxwkWjX7gyj
z7DZUc2M+MG9/8tX3Tq1jfihjYwfzjxL3HzLzYqfbP6VqRzbX/YTOf1evXpm
Zf+3zonIfqLWrU8xXpd1uszsJ9q9S5nPkmUf6/3y+HS+Ht/q2yXWx/ptxvLv
QhXf/ptE/o1zIo57x3To0CGnflnnv5B8/5FhX2g+y+Map4x3ZyqRhSs7//HH
nxA1a9Twtmeir8MOO1TMnjPHTmaffry7a9hd5jm8Ct5jmHz17t3HmM7tDxw4
MNpWis3z4ouTUsr/jBkzPH5XPQaLl/8nn3xSVK1W1XN9p/zfo0cP41qARNf/
hvXr9OP5UXZa5nWRhbX9M+Hv3LFDr0dr29v/f//3f3Pqq7P45//JJ//qaKtX
ECNHjMi4//jjj4uaNWvYhrtsHHbYYWKOLEvRQe5rd901TJREIoHlr3fvXmLv
vn15uf1btTzRzmO1qtWMfpQwf+XKlaJy5crG88wb1K8vDjnkEHHooYeJQ/X/
TZseYlybWE//vkaN6kZ/yp133hnqC22/GDxkiLKOmzY92Pzdvr7+mx3ZTCxf
tlSZpWnTpsa4EU8/bXz+4ov/iNP0tlPQ+rdeFfXYcejtQ8XuPWq/XD6UP/zU
fLO81nLVA+7yOttOxq77oteO+NV/srzu27ff49t1n6P+e/HFF1PK/4wPZnj8
rpd3TTr/8tymfF5o3Tp1Avd/WZ7ktTGanqd69euZx7Xose3qq/oW9PZPxd+x
U6/r6tS21/tDSl2Xfd89nV/+ZYzjrH9GOOu6DPmy7NSK1nXu+M8oO4frZWf2
HHtGs64z40Zn/OeMv+S9+pKJv3K9/Vu2amnv/9WqVRN79bqg2PZ//ML0H3/8
Mb2uq+lpf1nl77DDDnfEppqjvDru/xKpoBz/+1ixqcsfOHCQJ/598cUXUsr/
jBnTPX7XbrG6Llvr/4QTT1SOZ5Y/YOAAu/7veOEFYtfu3a408nP756O/Q7Yb
a9ex90O73ZhH+bfajdb2HzFyhDJdun4u+19SyX821r+sR61lrlatuthrPBM6
2F+xcqWoUslsN9ZvoLcbD5XtxkPFYfp/+fv7Jnq7sX69+sa9/GW/9p133hXq
y6Ueorcbncc/2f60nnvdrNmRxv2vnXn86MOPROUqlUVpxVJRrXo14/eEjQ9q
JJrqbVd5DfmhhxxqLFOTJvqy6G3YmrVqikoVKxn5lOcfQocyKH8t7eNbRPn/
5wED7GP+hRdeaPTTl9fjDz5+on7LE070xD+RaHkpjV6XZJWXbPhB+X/MaIfV
9NYd0WU8XK8/PH2Oev1RWlLiW/5jfRj7fP2BgwZ6YrtJsh8jhfUv+/Dd/uXu
Pvw82f7Z8nfs2Gmcg7byb/YnlK/8n+iKpa32xwCjrimNlp2OetnZ7U0jA/7K
ldF+5ypVjLpZxg9Gna2/jH7ngw7Sv29gxA9mv/Mdob4VPzjjr6YHN3XED82M
54A6Z/zoow+NZZDn/mX8IO9nJJ8xe4iMG6x+cH15Gjdpoi9LPeO5ApUqVTLS
O03GD1nY/kY/kaP8xfqJMrf+n3C2O13b3253zp5tz2K2O+8UEeVaT7X9J58x
Z/UT5dv+3zJ6TsToI6pq9hHl0i/r/BeWr/loCSyTI13NM6nmeRe8BPnh3249
z0LfZ88571wxY/oMsX7dOjFr1ixxxpln2GVVtr2WLFlszNajR3fje1lO77jz
TuM8yS499vlr9JnF1jzyuii377ynrhVL/PMfLwfm/9etW8XevY42ovO4+vHH
nuNE+/btQ/P/xBOxNv3//PnPYs7cueK/33wj6h5QN3psiogbrnffUyB4/T/8
yCOK36ZNm6TWf1lv/0z61w8aaK+HAxs1NK7By6f8X3PtNXadJ5dxztdzM+rf
ecftdtryN7XTp08X69avN8vSGWdG9/eIEYcsWbzImKd7jx7G9LJf8Q697ps7
Z67Y/dsu85moEbUspZt/vzylm3/ZBnLu/599/nlOfWvMvG/mib8/+4y4+uqr
ReuTTxaXdeoknnnmGbFh40aPfMEFF4i7h3nv6Tx/4QLx4AMPiiv79BHn6tvv
RL0+b3/WWaJnzx5i1DOjxLqff8679Y+fun+7XndZ++25et03bcZ0sWH9BjFr
5ky9vJ5hlz8Zky+WdZ8+9Ojew5inNFr3yf5Zeb29LK/ONsF90fLq9C8z7sWp
nlP5x8sv++bfqPcc7XB3/j921X3y1aH9WUnlf9Znn4pDDzssVheXRMSAPw8Q
X+hlWF4fMOODD6LXx1QQBzc9WHz80UdqTK6/xk+YkPL6d48vpP3v+kGD7HUh
n3Unf6+WT/nvf801yr4xd+7XGfXvdDzj99xzzxHTjbKzTszU67ozZdmJjpPX
dC1eHC07PXsY+788f3GX3s6ePXeO+E0vO399/Am7fSfjr/uV+4enlv9srX9Z
Ppz7v1Xf5cov6/zjF6Z/xx132vGnjG1mTJ8m1m1YHyuv0fLXoH4DsWRRrLwa
saleL9xpxKZ6XWfEpo8r5x3vv/8+j3/pZe77TkfEy/+M1XXu/G/9davYs2+v
b/6teiei1HXts77+nxs9WjHd79vp6237jh1Z8/3SLdT9L8w36tLo/teoYSOx
Y9v2nPqeuV0zXdO/v7L95b3/MuXnuv8llfxnY/0PHPBn5VzS53o9Whb739fz
ZLvxWXF1v6vFSa1PFp07dRbPjnpGbFTajeWz/Mnjm7t/PeI4Fyj3v53G8a18
5h8fPxl/9OjnfGMB63XmGe2M69qy5cfexua93dEOO0+2w6bH2mFnONph8hyn
3YcR7XOMlJr1x9zZc4z64/G/PqGU//seuN/Xl/cEdOf/ZaMfw7v+txj993sD
8y/78N3HH9nnlmj+y8v+N+j6QXb+Gx54oNixfbtn2mz6yvss5P+550bb7Q/3
+Z9ItK7ZvnNH1nzvkJn8y/jhWRk/GP3OJ5n3cHo21u+cL+s/yJf9RM7y97Xs
J8qgHzs+RYw+1ukyvl2/Xnw6a6Zod+YZ9vaX8e0iu4+1u/G9PCdyl4xvZ1vx
7RPK8fc+T3ybH/v/QMc5kQrR2DaXvvNdvu9/ZeeHeJo3ncCEPPP6fXYtjeaa
tIx9eQ85uZ/Ke5jJ+/O4fXlPk4MaHWTvz/I5Nub1QxVE9Wo1xPtT37enl/eo
q+X4Pbgs96eddqrHl/cOd197OHnyZE/+t+n1YLdu3YzrqevVqyeGDx/uyd+n
n37mSisimjdvHpj/mZ/MNK9zjkT0mG6Mss7k9QPW8jRq1Cjh9W9e5xbzO3fu
nPD6L+vtn2l/zZq1onr16va6GDhwQE5972c1/2eecaZ9D5waNWqKfXv3ueZJ
3TfLUsRRllTfKkuWL6+HefKv0bKkr7OpU6favrwfTs1atZS65LTTTks7/9lY
/xMmjFf2f/u5rUW4/+MXjn/LLbeqdZ/L3yzL60EBdZ8sr1McdZ9eXmvVrKXU
aaederrHb39We7v8W9PadV/U3x6t9ypWitZ7T7nqvejw6azPHG1287+831mi
+R85cpSoWFrRXl55D7NPZ83yrE55n6tjjjnG0+chTemvWvV9Suvff57C2f/W
rF4ralSvEavrBgzMqR8v/2ee8Tt7W8l7q+xz3E8mXV/eE1zmuW6duo6yExtv
1nWNHWXnUrvsyGWZIuu66DxG2fGp6/J1+0+YMEHZ/9X6Lvu+d4Kwz/j4wriX
olHX1a4j3n77LU/aW3zqur/a7bxobBodYuU1Ytc/p53m/a1K+7M6eOqMya9O
9uTNqu/k717k72Osdp5zmlmffupJq/kxLVQwC+tf9unXO6CeT91XQRzb4jix
ebPj2Wd5vP3z3V+zZo2j3VjBuG9SPuX/zDPPdNSlNZS6NB2/LPpfUsm/75Bm
/mP1qPky6tEi3f/Lyt+xfYfRxvA7vrU49ljjWuDynH98/GR8Ix6wy0tEaX8f
2+JYn3ggu/m/1e7DqGs8I9c9fsuWzWpcd6lef/yf1YdRQ0yd4orrXL/ZNfoc
fXyzr1zNvxXbWcP2bTv0uK6rGdfVi8Z1Pvn/1C+2a948L7d/Nn0jBqpWzV4H
AwYOzKlvfs5e/q1Y2t3/ZcTSdl2T3+W/PPpKbFu9un0PkEz4druzTm3HOZHY
pFs2u9qdl8b6iarZ50TMab39RBFx+mmnK14q+Vfnycz6N2Pb2P4tn3uRSz/2
Of/3vzL1XaZfckG8Oi54Ks13tOOLMvafeNy8dlzej27u3LmB/k033ihi13DF
9u3/+7//U9Jz/j7Ous6rRXNXX40+vfy9vLPOl9f1vPnmmx5/1DPPOH4Prccc
kYhxnbxzmi+++NwRk5npyfuM++VfHt+aNzfPZ/zpT3/yrP8jmzVTlj/sGXvW
nKtX/+jx5XOi/Hx1TlHm2z9b/h3y+i/7Or+I+OCDD3LqK2Nco2U8ardzretF
MuBbvwWu4ShLfv6NN97giXkjdlmKpWhcG1qhgrL/t2jRQpkm3lLmavtPfX+q
sv8PHTo0p37oNPj4PnM+Eb2u1Civc+b6TGH+v/GmG+3y56z/ZFvaOfWgQder
18fr5ba5LK8uv02b0z3l/y1H3ScHq96z0pHPC/k5Wu85l/GLL75QYuKIo+6L
l//Rjt85yv/y/qbffut8Nrs668KFi6L3oFXvW3vkkUe4gYR8823h7393RO//
YvzGPaLWdWWd/wMc/buxuiN9Xyk7c+cETCXEDUbc6O1ftuu6qK/EjXYfdIu8
3f6ybepc1qFDh+TUV8cV5vEXP3f+40Hl1eXf6Cyvjvrnb47YVA6D/MprC3c7
T4jTXe28CkY77w2P/6ys75S6MyLWrV+n5OzzaF3nrH/Mui7763/I4MG+7V95
T9BC2P6F4t/h+F1jpCRi3Isol757CufYevXq29tf7uuZ8Muq/yX2tmy3/9Qp
U+z40yhPznZjDvyyzn+++ENuG+yN0/T9Z/Bg/7gm037QFMWy/vELyx882Ke8
6MfloUPU8pLt/MfaYdWV+sPt3xjUDnvySWX6QX71x7HeuE4Op3v6MSL+/RjO
fk4Z16372ZP/Lz7/wrNs8p7t+br9s+nbMVD0d/MffOgfAxVq/gcPvs23/3uI
o+zke/kvb359Vz9Rpny13TnXO33Uv8nv+KTv/08+6W13uvsfW7TwP4djS2W0
/s1zIs4+oqE59e0xBbD/lZkfnnCcyb0j4qRsT6SFTZlj/+effxa1apvX1kya
9FKo/9RTT9l1vVVGT2ndWmj79yuTXnzxxbH+o+irb9++Hv+kk05S+5r0dN99
512P36d3b1d6EbHM9Zxveb8Q9/FD/pbfL/+vvPqKcRyRv3vcunWrMnr7tu32
8x6t14zp0/1XpGOQz0Ry+4sWLfKdLZ+2fzb9X3/9Vfn9qHxezrKly8o8/7Jv
0VmPtG3XNiP+T7IsRa9Tm/TSpMDZZP7lb3vdsXbr1qeI/dazxKPDxRddrNw3
ySxLV/n6Zb39//Pll0qerrjiipz6ZZ1//MLyf7bKa0TWfZNC/aeGP6XUP0Z5
PUXWfWokYtR9nvLa1+OffNLJnvL/7rvvKb58PrrdPxqdxvmcUmuQ18e64+JG
B/nUfa78/+tf/7Kfzy7nKS2tKGbNnOWZ3j1ccMGF9nJbbv9+/Qtu+2fS3/br
NnG0s65reKBjW2XfD5pU3nfNuV+0bdM2I/5PP/1kxI1y+1tlJyhVtexYcaNe
1+131XUXX+ItO1f2TXBBc7/9v/zqS3v/l/+7+dV3WfTjf4OPbw4/O2LTFye9
GOq7y2skWtep5VUTF19ysbL/e+q66GC38xzl/z1Z17kG+Rxzd/mX7QXnMHv2
V0r7U7pWOy/b6/+7774znufp9hs3biz27tmb19u/kPxft6ntRnlvXOP5qjny
gz6vX2fVpRFvuzFFvyz7X4KWL7FMZW79y3rUma8rul+hTJ9tPzSRIvK/++57
USqfz+zad5rox7c9zudxZsn3TaSI1j9+Yfnfff+dfR89Z/u7sW95ybwvByuu
k/6LkwL6HKODHdc52u2t9fpjv+aI6/RkZVznjv/6XtXX1z85Gts58//uu2of
vtWP4Yz/li9b7lm+2bPneOI/+WygsPyHf+M/WyHsf7/+us2OgSK+/QmFnf/v
ZV1jxNLq+Z/GB7nKTh6X//Lkm/1Esbiybdu2GfGd7U6jnygk/09Z50Qc5b/1
ybH41hqc/UTWceeqvlfl5fr/0nlORMa23a7Iy+2P7xzv/BwnVc39VvMfr1l/
tNhb79Rl5vfrd7VRls4/7/y4/j333hM7LxF9yXvqu/1HH3tMma5p04PFqh++
9/jHHtvCE0O8//77Hn/MmDHK8aG5Xj+6z7/Mm/e153ypvL7JL/+/+93vjOn+
7/8c10FG1/8///lPx7Kby7V8uTdmca//fv36Kb68h18i69/th63/MD9f97/5
3843rlO11suRRzQTP/zwQ5nm3/j9rGM/uegPF2XEl/uATPe888+Pu/7vjpYl
5/4vn9Hn9h+LliVr/2/atKn4YdWqvNz+K/Ry4lyv7WQsUeT7P37++rLuk/vp
78//fVz/nnvuUZ5hZtZ9oz3+o48/5ijXenk9uGn0fvmq3+K4Yz3lf+r7sXu7
Sn/MmLFKDHlMc73e07wrUD6XzH29gLzvWlj+v/9hlagd7X+2/IGDBgXm3zmM
iT5L1Nl3O3HixKTXv3v6Qt//FszX67qaNex10+zII/Vj9Q858/3G27+xiO4X
f+h4UUb8flf3M9I7Xy878db/PffcrbT1jbpuzGjP9I8+5io7TQ/Ry84q/wXI
g+0v40LnPd/atfW5nrCI9n/8/PX79TfruvPP+31cX9Z1zvaPs65zTm/Gpo7f
5euxqaxX3L7RznOV/6n/ft+T3mirnRct/8cc0zxW30WHeXpdpz6PNmLc7yQX
63/ldyuN37K5fbuPK8u+b/oise1faP6Cb781ntdmrecjZV36ww858/3y/4V9
L4poXfqHP6Ttl2X/S7L5982fSH/9r1i+QolzjT7oIt//y8JfsdI8vrn7v+Tr
JXmNSpb9ss4/Pn4y/kqjvJQoMYsV59jlJcv579evv+Gdd955vuOd/t2yD8Nx
rk+J6xy+jOuc5V/2Oa76fpVv+scee5wn/0YfvsMfM2a0Ev/J89v7fbaX1Y/h
PP7Uq1cvNP+xt+Vv/5s/f4HxG2o7BmrmiIEKPP8rjFha7f+y65qXXsqL9V9M
vvteHBd17JgR3+4n+v15cfNvHp/U8u9pd+rD485zIvo0B8t25/ff+y9fGa9/
eb2T83jbtk27nPplnf9C8sO/8oCZGTTX/zLwlyxZIkoi5vW/c+bMcY7y9Xv2
6Kns05UrVzaf5eJJWxMvvPCCcd+kZ555RmzauNHXb2bcfz+inDv897//7esP
f3q4OLvD2eLaa68VCxct9CT3jSOGsI4PRx91lGc6eV8SeYyR13Guk/dYdq1T
+/ec0Ve9BvXs56SErf+jnM8S0F/du/cIntiZVhHsfy//4x9Km/LABg3Ev9//
d8589zBN38ec+0nPXj3T9pfKslRitgmcZSlosMtSdP93liUno+kRsyxLtw3R
y9KoZ8RGv7KUypCF7f/LL78o61VeF51LP6kBv6j9JYut8hoRc1z3NPfze/Tq
Gdu3I8F1n+ao++R9jjcElNdmRzZTyr9V97n94U8/Jc4++2xxzXV6vbfAW+/J
wXtupII46qijgzOvL+M5Z5+j+PJeLX7HH7/1L+9DW8Hlrf7xx2DPdxm8yfuI
vn5Ghiz5/zDqulgfSgO9rpsW3a658N2D3KecfTo9e/ZM21+yNLm6rlfPnkr9
X0WWnV82e5OPlp3bonGjWdfl7/Z31ndyHYfWd1nw0xoS8Pfu3SvmfD1HvP32
22L8xAnGcz9/DCjnSxYvFu+95/2Ndzq+51Oebf9C8c3YtFQtryF+j57euu6X
Ld7nQ7vruqDY9CirnecoK0Hxv3x2bIezo+28hQuFO/+yrnP/XvUon3Ze3CHJ
9b/mp7XiyCOOVNq/ztcZ7dpl1Q+aNuWhAHyjLnU8l6JB/QZ2jJQL3/1J7rPO
7W/XpSn6Zd3/4oOF+tna/r9s/kUpSwcp9Wjx7v+59NeuXWtca+M+rtn912e0
K9f5D/PNOGiuePutt43n/U6eHBwHLdbjoCmJxEEFlH9871t3eXG3v9u1OyOr
vhyWOPoc5ybS5xiN66xlNeqPX7Z4ptvvrD+eHRWL63yWtVm039uZf7/27vDh
Txv9GDKuWyTjOp/8z/P04VcQzY5uFpj/tIYC2f9eevkl5Tgs+xP+PS0DMVAZ
5v+ntY5Y2nX+x6hrlFg6P8t/efP/rZwTcca2qfvWOZGI0e50Pa/EJ/89ne3O
Cla78xfPPPKMrjO+TemcSI7W/6ZfflH63+w+ojzb/qn4Mi6S51Nl/9DEuHHR
ErV/KI/zHzgiaFrNNVLzvPHlwrOTO/++++4z9s3TTzstIV/W+c76/sILOqbl
O+97Y/2fMsUnhk4g/7Id7Y7J6tSp4/GHDRtm1DuXXHKJJ7n169aJihVLlTxe
d911cX257zuPX3L+Z599Nm7+QxKN+5XT906Xf/vfyFGj7JjVeNa1/v6BBx7w
/N4nF/mf/PpryvYaOGBA2r5Vlk4zylL89d/Mcd2I3F8uvPDCtHx1urLZ/vIe
HZFovS/zVb169bzZ//Dxnd9Z5fVUpe4L9ps1O0qpW4zymobvvO+tlaZ8Tmoq
+XfWfVZ6su4L8seOe94zvf2s9gT8Sy/9f3YbTs4rj2XJ5j94KPz975lRI2N1
XQWzrrvfUdflMv8yNndu6wF6XZeuf99995p13amnx/XddZ18XdDxQhE8FM72
l7fTLC2Jnd+sXq16Sv4nn3wibr/9duP54/K5ieb/2Es+t1c+o9d4H51GPmfu
6eEjxHvvvmM8f2rXrl0Zy7+8B4O8j/QBBxzgOD7Ffid4/PHHifvvv1/s+m23
Mf3SpUuN3+3UrVM3I34iX8W+z7/yn2++GpvG993XNHe8IKC8Jug76zor/p9i
1HWBiQZ+NVep6yJKXZet9b9p4yZxwgknGmbVKlU8vvX5q6++yopf6PtfOv4o
vd1YGimxjz+lRrvxfrMuzXH+X3vtNWV7D/jzwLT8su5/8R/KYPvr27LE0W6s
Ub26a3yW/XhYOfc3bZLHtxOM9V+lSmXPOU2r/pfPH8u0v3PnTjFr1iwxffp0
4/mb06dPi/6PvWZMk/9nOKaJvqbN0D9Pc3w2p3N+N03OM2OGWLN2bWD+fTJl
DFYcVK/uAUr8Y62X4487QTxw/31m7CXkeY+lxr1pDqhbJ+H8h/lxZygn+1+h
+Zs2bTTKi9wnqurlxX3u2tpHZHnJZv7vu/d+w7Liunj5t9thEUcfRhq+/L75
MUd78j/V0YefTP6t2M5ZxozYLs+2f679Z0aOsq/jjRj9CRGz73x/bvxM5l/W
NcefeIKRlyrRWDriKjeRaNnJhh+WXODYIvCdsW0k2k+Uru9sdyaS/6Nc1xTZ
x6cCXv/7o7Gt3UfkOCcS5itxUZrxj/O/8X5GNK5yxUWJ5l/e39boH6pbzxMr
ytcJxx8n7pP9Q3pcJGeV/UMyLqpbt27o6kzUV7/PxPbXlNsP+HFh6YTnJ75e
1n63bl2N7faM3taO569es8azvR959NG0/BNOOF6t9yMR8c477/imEC//7udw
yHvNNGhQ3zNXp06djPHy2cju9f+34cMd85tpzJw1K67/wgsTPetG/t4037d/
rn15TqJq1arKepLXzX74wQc58a1hwoTxyjIMu+uutP1u3boZaY2KlqUwf82a
1Z52w6N6Wcpk/uXzSt96600jXpT7fMtWJ+rrup1xXcsrr/wreo+LzG//+vXr
2+VP3vcpXurFtP/j549vldeRI0cFTBH7bs1ab90XVF4T9c1+BLX987bruXrO
ucLy/+WX//Es34ENDvSdSz5r6+ijj1KmrVypkvF8sETWv3xGdN3o+UHrXMg1
1/RPOv/Wd+V1/3tt8mt6Xec4Z6QfC884I1bXZdu3ppC/X3L2/dwVrevS8bta
ZWfUM3H9NVbcGHGWnUfS8t3f7dmzR6/r3rLruhNbthRn6HHFddddq9d1r9h1
nV/q6fr16zeIlWM9fvWfOzh16V926aV2/OuOP/1+L6G+oufHSktFr169or+h
Ts63hn36B/l77Jo1a5rnV2vXERdf8kdx7333igkTJ4qHH37YuGa/tKL5TNSW
rVoZ9xJu3ry58blDhw4p5T98iuCU8rn855Nv1HURd2zq71vl1bn/PfrYo2n5
Rl3n2ofNdl7y+Xe38yoY7bwGoX5Y6vH8X7dtF23atjGsivp+L3/78Ncnn/SU
P/myn8GeQb887H/p+pNfmyyquNqNsi6d8cGHOfGt/3ZdGn3dedewtPyy7n9x
53/33r12PdpZr0dbtWwl2sp69H+uE/+y69HsbH+j3Wjdk95Rj+bD/leeffkc
6rZtzONbqd4OkMe3J/Xjm1/8YR3fMunffvsdSv9fqvGP++W+17S8L7Gf77f+
ZRvnaT0OqlWzlpF+7Tq19TjoEnHvvfcazz/7ixIHRUQrGQetWGHHQe3tOCj/
tz9+cv62bdvE6VZ5kfGAHsc8+eRfffe/vn2vzLjvfG+2wyI+cZ03xTVrV3uW
UbbD0l3/1vWR3tguaC41daf/n6++8pT/+v+fvfMAs6Lm+jiXXXpvUqQpzUr3
BRRQAUVBFAvFAorSFBCwgPoBKlaaCgioFBu9CeoroGADLK8ooKAiIKJ0EQsg
ZXcn35xMS6bduWXv3rv7z/Pc3XtnMvnlZJKckzOZhPsxkuf+5xR/sZvvXLWB
Pvzoo4Tw4yE/tZ1mzURb+m02YcJzrv3/HT66Ji/e/+zmc9tWKH/7M5Fo+IZ9
q/VP/nw+7rTp/7FjxsZVfvITvcPt28e1ZyL1L2TNm7dg/fgzkUUsIyvLM4VY
+Jpt6+Yj8r7/jzz8cFztH6802rZt58p3k5XsIvIPFSuu7ddWomRJdk2nTqZd
JPqHQtwuqm/ZRSF3/1Cy1H8pjuJxrWL7HWUQk1HcziSYv2XLFr6ew6lTJ8Py
586ZZ+lnvU599b+vWCTBzm/atIljPsmyZW+58m1fHOGzzz6T24Sax0qVKjn4
327erMr8Bjt56pSDc1HTi6Tra9SszhTpZrnz79L3aHKs/RFGfnc5g9//ObPn
sP79+rFuXbuxbt3o0139dNW+d+9m/e/anX/v2k0/1lX73l09150f62oel67v
3lW/3kijK4/f3Ui7m359BPzK6j2x/ObWMzDqI/777n8jkj/SYFw95cUpEn/8
+HFRlb8YvvvuO1WXvqG2pVOecYyrae8wu/z8XaI4tX/ylV5Y/0KzHpctW441
bNiQz8kyeDVq1uTzwZyc2PjmM0a9jzhx8oQ9taTp/8DPu/xv1fb6xhuvs9On
ToXla+01JOk/692/6PiNmzSR2j/XfW8tc+WHk/+z9Z85bMJKlSs54tHV8+fP
d/S/117byVd+kb9p40ZT/xvlMfvN2RHLH+n9nzN7LuvXr2/M+ieR+o/sD60f
lMc3l7a+lL0rzfnIvvo/ZeoUiT9+/PiY29+WLd/xcaOfrjPC3HlzHfKT3Riv
9s91nemLov0ky3BdV7ZcWVMP1ax5Fp//nB39T9064vswIXbixAlHHMfVNv7v
vx9i69evZytXrGRDhgy29Kf6KVykMHvzjTfZ2k/XqXHWqW19Pfv000/YW2+9
xV555RW+5wI9rzf49K4I1b+//nau9+knP72n0UIdExuydL+5OztwcL+r/D/8
8D1r1aqVeT+Nax577HFP2cPxrX95Q/8kkv/dd1t4ezXHPD78uXPnSPWPPtY4
Lzp+k8ZNpfZP/99atsyVH07+z9Vxnl3/VKro1HVuIdLyP3nqBGvTto3+DlYa
LxsKf6tty9i3Vaz/hQoVZocOHYwbP7vqH40b+6rjxpwY/0WrfytVquzwP9Dn
Mho3/jfYfiSxlv+UKS9K/PHjxkdV/gY/p/0v4hlZj+bj+rNhowb8v/E+eM2a
Nfj7SNEGP36dOvJ7pdq4MXf0v8nKJ/utbZs2vLzpnTVtT3OF/fWX2r8VL2b2
/8b9p7UCfj90KG58WtOjSuXK0n0vWbIE99EPGDiAPfTwcDZi5Aj26MhRbMSI
kezMM6tI9b9mzZps+LBhbNSoUfwzUo03YMAAduONN7LqNaoLfogQ69KlS6Dy
p3e96X0JQ3ZuB+0/YJeAB5pz2Vq3g8TxF70HGUR+N35eqn+pxj+p9knUXkIh
sb0wtb38rdsDsv+Z3nc+9Pshe2pxk1/zOZL+OO0jtRZoz3W7vbJhg82ui6L8
mzZp4qj/yyTbzpGap/yWH8OyPbkfIxvu/+w5c1j//v1Sxv6hNCpVquiwfwx/
wn9d3iGJtPyzs/3Ru8GXt9Ft6VB+Nmeu1nb+Jl1TrKjj+WShwtR2DsaNb08m
Ffuf7ORPmTJFKv/xE8bHzOf90xtW/+THN/onsf1/teF/MfHFQPbtBRdeaPZ/
9CykUaOGrFzZsiazZo2afD0iMV/x4NepI6/9euLfE773n563V65SWbK/SpYs
pdpFndlA1b55+OGH+Lrm3OZR/59Z5Uyp/yW7aNhw3S561LKLblDtohrVq0v+
366qXRSk/v1x+IhqFzU3+5/u3UW7SA5kF7Vq3Uqyv+j7o4ZdlHT1P0x8j+uc
cxgcB0yZnLzwOUhGfp9+/YQ5JSG+xgPV11j49C64PIclH1uyZGlU8q9du1bo
Q7R6R88kg8pPa1dYc5C1dIapY4wg/Nq15X3VaH/N7L7/mZlZfP8Uoz3Lfaj7
HCGjXVq2YMhR/o55RIbtGApJ9186H0d+tPffUXg+5T92zBiJP3369IjLPxY+
zT8T+UZbigd/3tx55vt6pUuX4vYWzYOjQPu5zJs/l1Uor73DmJaW7pA9Vj6f
S6Pff7Lvjh0/Hi71uPJza/8Lfs7x+/XpK/V/pUqVUdurSI6cz31Ntv6P1ktx
zWEY+det+9TR/9apXceV36p1S0f/++qrr/rKL/Jp/wB7vvft2xOx/H7BHiMr
I5MVoDXkEqB/Eqn/jPsdtoRiqP/PmrpO+0yf8UrE5R8Lv4+p67RP6TKl+JoU
8eDPmzeX5U9L4+VPOpTGkqf1MSeth0Pny5m6Lk3XdfHtf5pe9B/z/pMv8Pix
45L8kdb/mTNmSuV1/Q03hC3/f/89xjp37izVvzaXt1H1/qlAfPLHd+jQwfLR
6P5NP/lp3kDFihWl+v/JJ5/kyv4/L/H79u0nt1e1XSmZWTHxNV0n939efZ9r
DgX5tXGe3L/WrVvblx8mddcYZCtfp6/TQfmdqu/zxs+rEe6++27X/v+pJ5+K
C99+IF73PzMrgxUqaKxlnHzjv2j5Zn3KxvZH62LYx42Jav/Z4X8xwrx587h+
pHIuU7oM7//FMeN8dUxZrkIFzqd4r7wyw5Za7PLT2rHG/S9KelQcN+ah/jdR
fK1/s2wG2mdXjCH1b0L7e+qpp+ImP61hazDOOecc/k7eyRMnPeWvW6+u1P6W
L1/uySf77+mnnzLTf+SRRxx8Z1BYxw4d9T4lxO1JkW/GEn4cVu2gSpXOkPqj
Tz79JOnvP/iR8U9nZrLrOl9n1r9p08R9XxWpvYj678mnnooLP1b5+xrjMF3/
avrDPS+R8Gkvd7v+p/V7oil/su3s+p/mh8X7/mep91Lznece+8f0JyRh+xNt
aZLhpWnyOoJG27HL/9RTli2d0+0/t/NpfVOx/KXnAgngU/8k8qVnIjHyDfvW
8D/Nsz8TUc/TmnLET09LZ6/Yn4nEyCfb1qjTxYoXZf86nonIgdbwF+2ixQsX
sX/1vYfc+PXqyXNol7/9tmf5Z2SeZs88/bTZj1h2kVMEM6h64uqOHbW+S+2H
5syZF1Z+2kuvYkWbXUT+oSSt/66xHXuWh4nvyrGnaT+sCKeSn2+seWV8Oqs2
Uaz8q666yqHzFi5aEJX8H330kZCO1peQ/8mPL6b3xJNPmnrK0EkbN20My//t
t98cMkx/xcXfHPf7r7AqVap42Btu9kU+wY7w+Qjy+8V32D5x4JM83235Ltvr
/9ixYyXu1Gm2dbWymW9vS9ded21c+PSOsrYWtfZe5MaNG8WLzP/fffstK6e/
L1mgQAH2zcZv4sKn0LhxI/P+k844duyYg2/7khL9H/h5lx+2vUbBv+qq9k7d
x/eqcfKdBPm8rPu0/pfmbtr5R/48wtL0feasfjzE9u237RHlwzefjYSEcXoU
8kd0/xWnrssO/ZNI/VelSmU+XzqQ/I4SDl7/SdeJ/GlTX7LFy14+tR2Rf921
19niRcend1mMdRJpb3pL18n8b1VdV75cOc4vULAA2/iNPV5s8jdu3FhqS8eO
HXWk75ItT/5tPW6T6h/N0/fjG4HGzE3Md3Nc3kvz4T/9zNOmDMMfGh5YfloL
zriuSJEi+voQua//z0v8eufUk+of9fex8q9Wx3n2/m/hwgXe6fnIb+g6sf+V
xnlxKH+ap9SzRw8zv08//bQtKYV9//1W176/atUzWWaGyz4kSXL/aU9Z73Fj
zo7/ouXzcaOuS7Oz/Y0dO0bi2/3Z2cnPDv8LBVpToJC+fxHXo5u+ceV/y8eM
2p5v6QXS2SYP30i08pt6VH9OctwYN7oScm//mxC+mn4P3c6gz1NP255Vque/
37rVtf1VrVqVnc7we/84uPx33nknT7PmWTXZod9/l/j2sM+2N1sBtQ4eO3rU
EU8E0fxGw/58bdarDr71TftO69oaMj80fLiPhHL+ZDuosD4XNYnvP/iR8Xl7
6eHdXtSwdatoD4Sk9pKZkZHj8p9Tt57Unq8TfBix8F19+AsXOfhB5Oe2nU3/
y7adR379Qc7D3J9Q2ZHvVLV/ZBsoudof9cFkSxvyPP3U07Z4jG3ZusVV/qrV
qvLntLHwvQ+nUP+TAP4Y45mIXv7utm328U37Vud3dhl3RsOnZyJFChfm9YnW
tvLy/5j2rcovkJ7O1z2NB59CE9W2Neo/zXPQbFvv+9+rVy8e/6yzz5LtIpf4
+/btk/qB9PQ01S6S03dki9tF2pxKegcsXP3jdpGe/nDVLgoqv2EXkSxFCxdh
p2juRRLWf7fkxEOKovhF9T7nkQXHsRTha3XNWheZ/k+aNDFm/p297tTTtPTm
9BnCXPMI5F+6dKmsR9T/nTp18uWLJxo1aiS1p3POPScQf/bs2VK5EP+nbT8F
kj/W+3/wwEH2/vvv872DaC7gksVL+FxM+r90qX5syVL9/GL9t/ZZbMRX/y81
jy+20lKvX7x4MVuqx1m8eKnFWKKnv1hIKwB/wYIF7Iwz5DlC9KF3EMaNG8fX
DkpE/ac9wUX+08Kc3ezm2/tt3pYmToqdr+i+FL3+jxo10vfap562fP8NGzSM
na8H0l2inUpzjlO9/wM/7/L3790nrW1E/fzEiRM9rwnK76X7wET9N0PVfdHI
v0TVfaL+of/mWv/CteKeAMaH9J6f/OJxetZYtkwZqX3TPN5E3P8DBw5xXReL
/kmk/qPnXJquk30CNM+ZdN0Jmt+bgPpv13XGHPtEtD/RbjQ+RtuJhU/HmzSx
nr+PGDmSScGWrqjraC/XWPliOOussyT7L4setMVQ/8+sWlVqx+SP9+OL52it
ONH+pXno4fibNm3ic+DpGhobZuh7QPPTYeTft9eyZdq2FfbfzUX9f17iS89a
QoZtKrTXKPmirpPGeVHIv3TJUocf9JpOnaQ0Yi3/QYMGmfIP19eEc0uD6rzo
6zXKbRH3g0fPN79n0/0/ePAgWyXq0gSN/6LVvzRurHBGRamcjTVgTF0agfzm
sQjLn+ZkiXxj7Yfsbv/Z5X9RsrQxo2F/jhw5wld+mg9j8Bs2bBAzXzxh6FHj
Q3o0r/W/ieIPGnSvWc7mmpcucdvo6zjbxz/03n4sfArUZo39jNasXuMaV5R/
7tz5Uv1v3rxZIP5VV13N469d+6kzihCP7KC0tPy6HVSPZWZlBi7/vWr7NPLV
tl3bpL//4EfGH3TvILP+D3twmOc13B4Q7G+tjYXYQlt7iZTvJYPnOduBvS4+
xxfIrosD35jLI9o/M6bPkOIELX+yGez257U+PnzP9APc/wOqDfT+qvdTwv6h
3/PnL+T+BNH+MPwJY1Ub6JRoAyVR+/PSNXa+aEuL93+xbkvn5f4nEXz7vgA0
1ylR/P0u/dNE1b6Nla/wZyLWviUjR9qeidguFNcPaqDat/GSv6bdtjWeibgk
yu2iUqV4/f/gA2uPAi8+rWUg9r/NyC4KUP7t9flbtAaLV1ySfzPZRelpXI+R
XZQl+Ic809cPiOOWtm3bOKMkUf33jq34nPNPw/zrmgEviZKXP3++UddCZn37
7tvvmDNExh+ltkuxz6fPk0886ZKf8PJPmzrN0Zf06d3Hl28Eeh8yZM5D0+rt
44+Le3x58/v06SNdR/Pyctv9jwf/xImT7Kr27aX7TWszDRk6lP1x5I9s51tR
FPbaa69J9eT+B+5PGJ/327a5nHwNhBj5ZNMa6dFayb/+utv3/pMv0NhXgvJj
7RUWHd84WEZ/TkifokWKevLDJ5i76j/4qcmfv8B6dm7oPz7vOkb+SEP3Cf3h
E0884ZEff/mnTp3qWE+uT5/ejsv69+vn0Lf3P/CAr/zi900bN0n7C9LHXDsz
Qvl9BfLg+0ZPIv6/J06w9u2vtMbrIdJ1hdh9qq47fPhwtvNF+V9//TXTj0v3
7r777ksYf/68+ab8Bp/WoomVv2rVKrP+0Xpvv+7+1ZVvXKbpukJm3d2wYUNM
fPGQoe+o/RUpWsSVL1/nXf927NghtWPy+4Tji+GZZ5+R2iat/UF7A/jxBwwc
aPYHgwcP9gB48/mYlfwGTzzFvMrfj+/NSN32n6p8midm1yPutmlk/JGjRprt
39A/sq5zS9Bd/mlT5XlN8jgv9vIfNXKUmS7NcfMUVj1E61KLtoHxvVXr1lHz
3X/njfrn9pv2iTd1qV6HaNwydMhQvvZkdvPF76+/9rpk/9x///0J4WeX/+V9
Q4/y9f7zq2PGX8WIju+HDh4S9pRQ9ehXdj0avfxlypQ2ZSxatKgr3wUVN36y
1v9480cKcwWt/s2dz/s3Yaxg1L/W1L/FKD8928pnpOXBF79r6wZb9X/4MLf3
9Z38yy67lMtw4ICx17R7+Q8YcI8po2YHRVb+pUtp9ffJJ59M6vsPfmR8zXbR
6ly/vv18+cuXL3PYJjT+aX1pa+G6xMuvzf+X7S9r/ZzY+IYfQ7R/RnPbLvLy
d/Vj9O3jy3c7mJvqH4UTJ/5VbaD2Uv9XsIBqA5Hv/I8/HNcki/wjR4w0x/99
jbbjwTfajv3+a20nb9//RPBfe+1Vqfzvv1/0E2Uv3+5j5fbtd6KfKDr+qpWr
zPpHeyD/RvatT/mTn6hQwUKWfWv6iWKTv0zZMmb/S+smevEpGPPcW7du5Q/T
Dxn7vRjlpr2vL/Pl67SDl156KY+//8ABD4b2e8DAAWZ5DBk8xDdLbvLT3tRU
/k+a++UlZ/1XFDtPkX8KaTtzFiav5oVesqcGv39/ce8jzT+Z5ZGjSPgvvfyS
MJdFq8f3DLjbwXfJmUP+USNHSM84tPc2JwWS/9VZs0x+Pr3f2Ebv9Afg161b
V5AhH7v5lpsDy2/wbZGjkj+Z6x/NVbz66quFvZFC/B30nT/vzBH5ad0qsa7c
2atXwvh39+8v1bUKFSoI56Pn9zTW+VPTbNq0qa/8RrjoPxeZdffBBx+Mia/1
uwrLr8+ppzQrVqyUFPUPfPCj5fe/ux8T32k+o+IZ/JpY+S+99JK8BpzKuOee
ux38IPKPHDnKsR6A8R6nyO/QsYOkaymuuReBh/wi6bnnn7f8gnpfTnM+o5Hf
PJ3k9z9S/qnTp7iuE8u5YYMGbOfOnQnh28PCBQsl283SddnPl+xGve3Y70U0
/B76mt1Uxpau87//fI+2kKHrhPcSYpFfyWL584v6rqIn3yuI/Bkzppv2J9Wd
Ljfe5M+3HbnhhhukPqVcufJh+bSvh1FXZ82aGZn86l/av454n61f5yFgcPlz
Q/tPZX7//v2k+lexgqrrWFbMfFpjUtQZmq67x8EPIr/plxf2WeXjvDjIP2HC
eFP+G9W2p2RmOfhSslmZjvVAjPb37ebNEfNz+v4nG//0SVWXdrhKsr8aNmrI
dWlOyL9AtZVE++fOXnckhJ9d/pcePXuYdbdp04s8+WLOjDEj5WPYgw8wW+SI
+Pw0naNxo7FflZpuxUoVPfkyLXfX/3jzJzw3wex/b7zhRseaC3YK9X9nnV1T
an9G/d/07eaI+WIgPqW1bNkyT74ofx3dz2bw31u5IhC/Xt16rETx4u55Y1b5
161rrUs869VZDn648j9X309n/fr1NgBLmvsPfmT8CeMnmLbQDTfeyDKN/ao9
+LSfkLkepjjOVj+bDXsgAn685Bfn/1O+zjijosmNlc/9GDb7x7DtrAuDlT+t
RyPan9yHP+mFmOVP1fpHX0+dJt95B6n/bdiwIdvx886E8KOV/7kJE8z6f6M6
Ls0S2o4bn96RPuusmo77T983b/42z97/RPHJDyg+/+rV686E8e3PRDQfK4uZ
36NHT7PdSM9EbHwxjYv+09Ssf8MeMJ6JRC8/rbmVP2TJVsnmI7Lzb7xJ8+Es
X/52IPntzx9XcLvIFtGl/LldVLJE2PpXt14d897MnDUrYvnPqXeOu11kXJUk
9d/OcgADBOmSMNc7TqcA/7xzzxPm6+RjXbp0jQv/q682SLY91bfrO18flfx3
9e5tpmGk+fHHH/vyjQM339JdurZa1WqBuPv3H3DMX+P77+ay+x8r//bbb5fK
qMXFLdiff/6ZML497oqVKyU7/brO1yaMf86550rjhC43dWGxyk/jk+IlSsht
KEBeb6CxuN5WatasGbP8dE/F9le7dm1fvnkgl9d/8FOXf+5550p9fNcuN8WF
T/tWSXPP1P+dr78hKvkt3Wf1aR998pEjnrj3jdH/aO9SByt/2iva7DdDtH7m
OVHLLx1I4vsfKf/2nndI9/TiSy62dF0C+PbrV65aKenea9V7mCj+uaTrhPfJ
unTpErP85GsrUaKk5Z9T20yQ+8+fkev5qFGzRtR8Mfz5519S38D1XQz179bb
ekj36sUXXwyUDyPNypUrS31Khw4dwvL5/Hf9Ho0YOSri+1+pYiVWtFgxbe83
VwH9+bmt/acy/xxhnGe013jwNV2XT/pcf/31Dn4Q+fv0vsvUP5qvMMQ+Usd5
sco/c+ZMNU1tTk+by9vwPcqChPHjxttk09rfXX3uiogvfc2j9c/O5+PGkPWu
y8UXX8z++vNIwvj2sFIcN4Zoj+XOCeFnh//F1KO6rqD2GOT+33jD9ab8NWue
FTVfPPDnX0ektlO7lnPc6Bdya/2PJ5/6t5Duj768zeXWOtJh+LTmtGjjGPW/
N603FgFfPH302DG+Zy+9J5BxOsOXT0Hcf4j46ekF1DSOhuVnZmaygoUK8r0v
PLOnQwsVKmTWP3qPNZJASZxRsSIrptpBp09lhJU/L9a/VOOb7UXt59q2aSuv
u+6T5rix42Wftv6/d+/eEfEjCeHkP1f3ORqfm0QfRoz8DYYPX7B/gvof7fy7
evdx2IkfufjwfdPMJfXPCLffcbvU/15CvvMjfyWMHyTY+TNnqLZ0fi2/bdrK
trQff6zDltbaj+u6zj78nJY/Fflk24rzlsjXlyj+ueedI9l/2jOR4MGNT3Mc
S9AzkZA83gxX/uRPMsqAnolEyzfCn3/9KdXnWrVre/KPHjvOChdS7aIzKrKM
jIyw3L1790l9Q3p6Ojv6z7Gw5U97P9K6XrRnQrj6V6hwIWHfMHe7yE9+mtPL
7SLdP5SM9d8ZXbF9V6TD9viK30mJY09X+58K/AMHDgh9sjZHa/LkyYH4tB8M
+Um8+KfVuk51JJ8wX6Z58+YS3w8h8q/peI1Dfxw5ciSQ/MazWaPPuPXWWwPx
589f4NBbW/X9XI1w6sRJNmDQADZ79mxPvjNvkcufrPXvJdqvQXh3p127tuzY
8WMJ47vJ/+O2H6X1HVu5rk0Xfz5vS6F8UnkYbSkcn9rSuAkTXPnbtm2T6uDA
AQN85Tf+D7r3XrNd0/+vv95gixeZ/Lt27ZLaH9+fOMX7P/DzLv/Agf02nRJi
Lwrt1Y//4HBV940f78nPzDjNn5+J7a95i2a2eMHkv+aaaxx66I8jRxzy8+eE
Qv9TsVIlX/lFMM3nLl22rNRvamu9yZmj9T7J5/HviX8dfJmR/Pc/Uv60adOk
/q9du3bs+NFjOSr/th9+lPRNq9YtE8LfL9mN+QS7Mbz8w4Y9qLadca78n2y6
jtZz9ZPfuP+DTV2nfb5RdV2s8v+8a5eUF67vPPhOhlP+qtXOlNLbsuU7X75Y
/ouMNY4Mf3lafvb555/78rMURdsbSO9/ypYrw/bs2RNYfvp9ySUXs7vuuisp
2h/40fNN21SoQ5MnTwrEN8Z5XvzTmadZcVPXaZ8WzZtFJX8nF11njPOilX/R
4sV8fxHKV5MmTdg///zjybfn9siRP/g65vY8FS5aRFuzNUXuf7Lxp02T938g
XXr0+PGE8d3k/0HVPaL907Jlq2znZ5f/5Sd1DCymO4CPGcPff1OP6h9zzBiD
/Lt++UXyv1x0UVNPvi1pX/mD8p3njO+5g79w0UKWnqatt9CkSWP2z9F/AvOp
b6X9/cT6R99pfdvDh4X9HCOQ//sfvufpDH/oobB8CnNmz5H4zZo1CyT/8eOa
X/3Ou+50YSjCN6bbQZpsZcuSHfSbI22/8r/k4ks0OyiA/Ha+85zxPXfUv1Tj
L1LbS5q+riW3B/7+JzCftxeyB0RbKkR7ZOr2QILlP7D/gDT+o++TX5wciK+N
w8b78jMyTms+fEEnWD58FlH5X9Opo69tl1fqn/HdbgO1veIKdvzYsYTxo5F/
0aJFki19VG07QfletnSRwlrbyWv3P5H8H3/8UeqzWrVqmRC+Nu6U34ey/ET+
fFrXUfMTOU9u+2mb1P9az0T8y/9eh337dUzy7/p5l9T/0noDXvzvf9jK4zzE
7aLw8s827CL9Y9hF9kzay//4v8fVNlVItYvs9oocT1GyrL2j1U+ZcuXYXtM/
FEx+sovC2V9e/MTVfyElj3S8kg8aFPsPx4Hk5s9fsIDX4ZDQR2zatCks15g7
f/4FF/jyL7/8cst3qX5q1KjhnX+f0LhRY6lNXHjhhc7rXfinTp1iIWFtV/o/
bdpLgfgDBw2UruNrvNvC2++8w8/x+UgpeP9j4dN+LEUEvd6W3rM5Ie5XmzPy
0/xEY248fc47//yE8BfyeSPy+hHUlsLJv4raktr+LhDbkhAWLVwopfn000+7
5992/8eMHSNdN2fOHN/8hwvffPONlF6P225L+f4P/LzLX6C3K1H/BdV9XAep
7dWPf/nll0ntpaZN93lkyxGaNHbXffbrq1etJvU/F1/cwooTpvw3bdroGJ/R
voP2QO9E07lffvnFmf8Uu/+R8GldBXEM26ZNG/4OSU7Lf0LQddweO0/UIdnH
X6DbjWJ92bxxU1j5jXnpF+q6zs5fuFDe50DUdX75Hzt2rLQGkKbrYpPf0HeG
nLep+s73ep/7v2P7DqG8QuwM1ZZ0RPcIhw4eVPuOmlJZP/LII4H4tC+AaH9X
rVqVl3GGMH87lpDT9R/8YPwF8xdI9Y++b9q8OSzfGOddcL67bWpcT+M8sf1p
47zI5W8s6rqQrOvCXu8iP+W/gO7rqFe3Ljt06JAv3y300/dotH/GqX1Oqtz/
ZOLTPvXF+LMUra60pfeXTwVbnyEefK/r7ePG8y84P9v52eV/WWgfMz7lrkft
2SI9KrY/tzGj5/Ue8n/t0KM9PPmRhlSs//Hk09qHhi+3Xp267ODB3yPm9+vb
R6p/xofqQrjgJf/W77eabTocv2+f3hKf9sANGn7avp3PB7DzxdzR3zq160j6
rxrZQYsWsVOnw7+X5xdy+v6DHxl/JW8vhXhdqFuvHjtosweCBGvPZps9MGZs
wuUn/SHa91S3Lf3hzSefI+nf8z18jmJoI/jwLdvOJf9hyt/yY2j254X16+e5
+mcEsoGM90SoLNq2Db5GVTz4rteHCSsFXUPrlf+utp1I+VrbMfYEsPwW48aF
1zVh859C9z/R/JMnTlrr16vlf/755yeEv8DRP5F9u9n9eiFo/ZP3MxGyb8X+
l/uJApS/Zt9a9W92GPs2XPhaeCZCad52aw/hrJNP7xGfOnXaFsM99OnTRyo3
N7vIq/y37yC76JiDbw+19X0jDfvL7h8KF1Kh/geCCfsHRJonRfjme20S82/v
2VPS8bTWBu3lEi60b9+ex+/N13Tx5r9Aew6L9pLa9o4cEdb+CyD/yZOn9HW9
rDlFzzzzTCD5yYdqH9+sXr06EL9BgwZmv0n/ae1ZMVD8fv3683OPPzHaIwcs
qe9/LPwevO5oZVOkWFHz2VCi+H7yU39m9KGVK1VOCN++PwK1JVqfMZz8Rlu6
q3dv1ygTJjwn+WYm6nuDh7v/U6ZMkXWlmy8oAvnXrFkjzSl88qknfflC9nzO
pW79Bz+1+XfY2mtxrvvc9zkTg9VejfmW7vznVd0ntj9af+mPI7Z1b8PIT2PD
QoUKS+2fdJ8slsZv1aqVJM9NN93kK7/IHztG8P/qfTq9ayCG7du3c37ZsmX5
vkupfv8j4fe8vadZ/jQfgHRdsshf9cwzzX6Z1oRIBN/SdVpdKV7Sp+0ICV9p
2o29XfkThH0H6WPoOv9kFfbi1Cnezz2ilJ/rO0HGp556ypMf7v7PnDVTyt+N
N94Ylk/hhx9+YBdeWF9q/0888URg/v333ef6DLNkyZKsY4cO7Fm1L6G93U6p
NnYytz/wY+PT+qPutqk/X9N1Iau9evCfe0Ee54XEcV5A+U9wXVdIav9P67rO
Qyzzmxti3bp12vNmNZ0z1T7yl10u45MA5f/tt99J7c/0h9esqY+Vk//+JxO/
p+5zINuI3qPk48YkkV8bN4a8dWmc+dnlf+F7Xws+xImTPPSoTX4aM4rt7ymf
eXhB5V+zeo0ko6RH82D9jxd/7bq1qi2qPUuqUvXMqP0v3377rc0+0O5/Td6/
eY+H4iW/OFeRPitWrPRLLSr+fS52ELWNkmp768DtoGfZOrKDTp3ySylqvve5
1K1/qcZft3ad+d4S2QO7ud6JnC+3F+tdV8/2ko3y3377HZJdUsLNh+GSMOkP
qv+9jXdGffjPP/+CZP8Ytl0k5X/y1EltjzKh/dHYIy/VPzGQDWToZu5P2PVL
UstPtrSxDga3paP0f4htR/SN0Tz3zAC+N/dkU+/+5wS/6plVzfI2bdts5of1
sXrw29v9RLag+Yms/vcFL/tWzqhu31r172nDFo1S/jVrPpT6X7uPyM53nvMu
f8suCul20QqPZKOvf/cNHeriHwpx/xDZRc88+yxbv/4zduq00y5KlfrveY6z
va8MK5Pv5QHkSgB/z2+/sX79+7P+/e9m3bp142ul2/m0R0WZMmWk/vjyyy4L
y9/y3Razbn7xxRfuudflJ3uhcOHCZjsh1rK33vKV0n7mk08+sdnvIVVv7va/
Wufv3btXaqfE/56v7e/Pp7Uj0/S11ozP88897yj/6tVr8DTXrl3ryncHpH79
2/jNJpafr7MQ0ufzjUsoP5z8rVu1Nvs02leF1kqJlk9r6fbvR22pP+vWVW1L
P/zoiGS0JdFPeKnaltwBFn/Lli1m+zPakp3/8MMPS/VwyotTAt3/aS+9JI1T
7r///qjkN8KkSZMkXbF06RJffm6u/9nFP3jgAFv61lK2fPly9s/ffyecz3zP
pAbfaK+k/7ju+/FHWxSFr3fH26swHrlMb69+fE33afX/iy8+9869+u8PrvuK
SPpn+bJlEcnvrvt+cb2c+5SF/qfXnXc6I+nyiwlkqn0XzQ8Wy6JevXqOy2g9
LzrH9wdM4vsfb/7GjRtZfn1vafqMGzsuqeS/tHVrM2/pBdK096Oi5NO6YJrd
6NV2GN/ztUzpsmY7CAltx0/+rZKuc2s7jD1i13XquC2c/BRe4rrOamf0/DvW
8p8s6bt8bOmSpVHXvx49e0jty1yT3SMFavedOnWS3k+lfUBXf7A6Iv7Bgwcl
u8T+DpNxrHjx4nxuwtw5c/h+Ar6Zi2P7o3UDaTxA+u5vj/VZs5Pvk0JK8EnX
3S22120/OPjcNi1r13WXhuVTezXqyBeff+HKN4J9nEeft0jXuQLc5ac6L82b
U+u+49lWwPL/bP16VqJkSd4/0TputFZ1OL6cghwuu/Qy12dly5Ytd786j9S/
SPmaLrX6NGvcmBi+ds47AUmX0rjRtldBUH5O+18efuhhqZ5OmSroUR/5Xzb0
qP4xx4wRyi+WPx83Cvpn6ZIlfgnk6vofL/5n6z/nvlpjbaHvv/9evjpCPtlv
bvbBMnsfHmf5SX+JzAJqm/vn6FGvK6PmHzx00NHW3J5HlVDtoBtUO4ivg+Fm
B2XD/acx/1vcBnqbj/lTof6lGv+zzz/j7YXudYXy5dX2stX16qD8yy693Oxf
xfqzbPlbrnw5jfDycx+G2zhMkD+T6w95Lz/TrvPhb/nOmtfo1B/O67htJ76L
QH6Mt+x2j+1qG/+TTz+R2hq9f+o1byk31j8xbPzmG5Y/v2UDjbfZQMkm/2ef
qW2nREme1wrlVV2z9fuY+Jddeqlr/2vY0skmf27ht1ZtW6Os09PTnLZtBPw9
v+3V+6e7WXfJT2TxT+v9k+iX4X6iMPJ/J4477f2TfukjDz0i9b+Wn8i//MPa
twHlNyJNmjRZ6n/NZyJx6P/FfKanpbOjZBfFuf6Rf6is7gf38g/Rp3gxzT9E
ezgpWb6Jx0V+35MRy684TnvzFPlgGI5nNMXjRwL5h//4w9orWL+PTZs0tcc0
17QXnzH04fPL/fm33HILj9+ta9dA8ve0zXnv0aOnC8Jb/oEDBwq+oXzsUlWP
BC3/zMxMVqBAAYn/y+5fw/Iff/xxR1vQ+iSr/Ddt1NZSpvcjMzOzPOV3z2hq
179ryEetlwutm5CRkZlQfjj577nnHqn+f/ThR1HxDx8+rLUlof41bdrUwX/n
nXctv4vu5+rTt7cjeTvRaEtdunZx5VOgvR1FPj3zCHL/Z8ycLtXfe8w9dILL
L4abb75ZWr/vxx9+SMr+L1X57696nxUrau3FRv3WO2ofnSi+f8KpwT/8u6r7
qlSRbE9qr/aI7777jqN/79unb1j+rbfeLLXXcPI7dZ/Xmqju8ou6T7OjW3vK
P/qJJ6T+59rrOnnkSz70mK7rQsJ7YF26dHXE52s/q2U6ffr0pL3/2cGn57FG
uTRsWJ/775NJfq7rzHsXYh99/HFU/D8O/8HXzhHrG287tnjv6HajOGboQ23H
kajMv9nUdd1c+RQG3DNA4pOuCyc/hRkzZpryu+6HHEX5k74T80Lv5kdb/6rx
PTusZ4i0DuQAtW1T+6b//fv3Y52v68z3vypfvryg70N87Dxr1ix2mq/VFjmf
1jUw/Djm2NllHWCj/V/epg1ft9I9xK/9rVy1Stp7tGCBguydt9/xjB9vfqr0
P178P1TbtJJpm4b0cd5FjrjvvGPXdSHWt2+fsHzDNu3atasjnls2exrrg+n6
p0fP2+yX+co/aOAgKZ80zvOT3zVZ9cCaDz/k78WR/qf6Je4B6cf3S3jJkiWm
/S36TNq0beuTaO6uf9HwNV2q9T/1+bgxQ46Qw/Lfc/c9Uh386KOPIuYng/+F
jxkF/kvT7HrUXf4Z02dIeRpgGzNGU/5OPfqjJz+n738q8Emf03t1fD0No3+L
kb94yWLJ/jc+be39W5zlf3P2bKn+N/tPM8/4sfK5HaTPnfCzf4wP7f3122+/
xY3vFnWVagNZ64OHWIF0fcyfxPUv1fh030sUL8HLmOyBDV9/EzNfay+yTcXb
S5t27pmJQP7fyefoOQ6z5H9X0h+6z7F337D8W265ldf/Li52nZf85ho+eru5
TfdjBL3/AwcMlPJK8xXySv2zf+3U6VqzHBuYNlByys/bTgmr7XzzzYaY+YuX
LHXtf9u1bZd08ucm/t333GO2Pyr/DyXbNjj/sD7uDEn900WO6955923HPaa1
7l2zKvDdx51yPHqWIfJfeunlsPJTmDFjhqT/Lfs2uvLvbtq2Wv/7w/c/OuJ6
ped3/998802p3Jo1a+bKj0f90+yiEq72n8NGCml20a+/uT1DjY4v/cqG+q/Y
z3mm7Xmlx3m/I4rzW4L51h5v1n0tXqK4HFVRWMNGjR3zP2itdz/+lKnT+Piy
SNEibPfu3a58+7dvN3/LChYqKPn7Duzf7yOflcbff/+t2+56Pcyfn3214Stf
+e3fateqLY2Jv/rfV8wr0DWffvoJSy+Q7mgXv//+u0Sj+VB0vCcvM29+bqt/
e/ftZWnp1loJtG9QIvn+R7TfCxbMl+r/aNq3IQr+GHG/RLEtCVfQGtmNGjVy
xOvR43Y5izb+VLUtUfsrQmtj7t7tyqfQr18/Kd3pM6aHlZ/Cq6++bl0Xymf5
mCKQXwy0L5iRVrHixWT71YWfW+t/dvGldd1Dml+A1uLaL/SVuVn+ePDHjh3j
GBvTXEYxKrXXxry9ynP5qR/340+dOpXH47rvV2M9Gn/5aR000neG/qH91fbv
c9d91tXa33/+/kfSfbT+yv++susui0frBKSlWe+t1617jhzFRaz58+ZJ7xwb
n8cef0yKR/tNUTzSv/sPiPlPrvsfb/6evXuldYFWrFyVUL77efmIuAcb13Wj
R0fFH2PbG5j6H3pPXAw0FbhR40aSPSXbQO7yT52mtx1V1+3+xWstJ8b6GrpO
59Ock3DyU3jttVdt483eMZd/zeo1zfTIByLO//DOkVP+nTt2OsqLvxMbys//
u7U/Q377uujR1n/qr3rf1ZuVKlVKs6MNf4DHeK9GzRrs2NFjYWmx1P+WrVo7
+EW4vtvnoGQH3zv95Ol//Ghj3WxT1S4T43LbtKGzvd4ujVmcfGqvVP94e929
23bePUdc1xW05lwXKFBIs10CyG8f5+VX9diG/23wld9+hNabfFzVW9o6ZVr9
5n1hHMo/MyuTVa9e3WybYnl+8803rvnJ7fUvUv7ePZYuDfFxo12X5rz85n7L
ev/7+Gh5v78g/GTwv/Tr11fi8zFjAPlffe01Sf7efeQxYzTlX6N6DbO9GHrU
K+T0/U9mPvVvNGeX+kajPEePfjwufHpfxuzfhPtv79/iLX+f3r2l+j+M74Gb
feVPbYbsoNLcDvK2fwz5yedxVFifIN7yW+tWWp+iatuWx1jetLxU/yPlZ6qD
FXqfi6/lZrYXn/1bI+BL9oDtY7SXaOXnPoyQPC/FGIdZSbn7HHv2dHnPQOAb
Pgy+H89u51xfL/m//e5bc294yhv58zW/VPj7//dfqm1XSrDt1PuxweHH8Oc7
U/c6kjz1z41P6xOn5U8zx1+rbDZQssifpWSx0Y+NFmxpre3Eg0+6pgZvO87+
92vednJe/tzIXzDf8hNRuT8++omo+GPHjXWMJy0/kZ4C2bcNG0v6VPYTuYcp
go/111+8+ifVvu1veyZi+on8y/813b412l9fV/s2ePnXqGHpAM22Pe3LDxcM
fu8+vaX+fzi3i7Kv/tHzJ9qXuqTuH7LrH7ttRP4hzS5KgfrveY0if3fJp5xG
MEFkud3iJobf645ejvbXsmVLKZ2ZM7V534WE5/P0adyksSf/o48+NN+tp/2E
vfhu8tP+W2Kf361bVyuyj/z97+4v5W/QoEFh5bfz77rrLqHt52OPPjqKeZX/
ps2bWOVKlaxxvNDfZWVlmmke+eOIOU/uY/39u2S5/9nNp/2pjTKpWLEi1+uJ
5HsFkU++ZLH+X3nFlVHxe93Zy9EPam3JCjNnau8iFixUSJrn2LhxY0/5XduS
h/z07pbInzljZlj56Q/XeUJ+hgy+N2L5jV97jP019A+91xOO753D1K7/2cE/
dOiQpndD4nu22u9J5t5HuVf+ePHvtLfXkNhetest3SfvV0fv4nrx6b2wAgXS
tfY61qn7pGts8j/77LOS/tF0X3j5ac0tsf0OGjQwrPzdu3eTZPpcWn9dLv9X
XnmFrw/m9H/l4/5G8TpjXQLaM8qP7ya/Fz+c/O7XeYfs4D/zrKjrzjB1XaL4
zuucgfwx5vguZNd1wfncbrT1Py1b2e3Gme5tR9V1XvJrbacAT1drO97y9+3X
V+LPUNtqkPtvju/09jLY1HXB5ReT1/SdZf9p+i66+meUmSFXjx63Ofj0bOSn
bdvZsuXLWIvmzaX+f8SI/wsrvx9fjEH7337yycf8eSmt71GkSGHX9q/1N/fa
Uo5f+zt06KDn/AfajyFZ2n8y83v1ctqmrai9CvyZs6z2GpLaayNP/sdqe03n
tmmI+3wikX+MruvMcV73boHkN+ZUG/VvoDTO8+dTnab2f/4FFzjeM9L6j/B8
e/L28qc9furWreOsr+qH2tHp08IcoTxS/yLlP/PM0y66NLnkJ10q6p8r29vH
jeH5yeB/MceMOp/egwoiP7UjUf7BQwZHLL9Y/vTOgGmbSHo079X/aPmnTp3k
8zMuuOB8R9+j3dfY+bT2d9069VzHn5dffpm0FpFXiIZfq9bZkjwrVq5wyJ8d
5U9lSvvQcDvossv5fDe7/WPIb4274is/H/Pb34vV+RMnTfK4Ln5883uS1/9I
+adOnuLzgi9Q7QFx/ByS+sHY+OT/rVu3rqM90v2k+nTaZT/loPLfadp1IQ/9
wTzHYU1If3iUv6Q/xo6JWP5nhbGw5sfo5hKLOfiGbWeNKwb6yu/FT5X658d3
+M6zMpJKftoH/HXdlrY//5gxY7ozySj4R4784W1Lt7mcZai6Jrfe/5zkm89E
9M+VV14ZFd9t3En9k8g37dvCVv8Uymc8E3GXn9ZsLlBQ8xONkXyszgz27dvX
ZgfNDFT+hp/I+HA/UZTlv9f2TOQa45lIHO7/2bVqSe1vxYoVHmm65DnG9v+p
aheR/5f7h4oWcW2nWj8+yDX1pKv/nvnxuD4CtqJY56UYSpDyyF7+Y4+PNtdm
JLukdOkyfF8+I8ybN0+1B7Tx53PPPcfGjhsn2+IrVkp8Gq8/++wYVqRwYX0e
0eMRy09zmVtf2pqJ69caewN6yU82m2knq/Jc3KIFO6bPzY2Ev337Du09hJDG
Jf27Y8dOJkXj5TKXv39Lcdq1a8v3w7Ds85C5pxQRjbWCL7m4RdLd/+zmN2/R
3OoLBg5IWvnr1a2n158Qn7ORmeX+DMePT+NE4/5T3S9TujTbuGmjyZ+v1pl0
/R2o5557XrWvxzFxbdSVK9+TUqX9I+i5oLFvOM1XDie/tsajxqfPy6+8HEj+
WTNnmfITa+h9QyOW3/i/aNFik0/tSNyPJ1nvfyrxaa8ma/8S+fnINddck+18
76OpVf6PPfa41P7KlCml6r5N5vm58+br5Rzium+cQ/etkLiZmRl8DlvhIkV4
3R+tPx+PRP6sLIXvzZVPaIvivrhuEtKYS3xO1qLFxezYMeG9FA/+1i1bWYmS
pUz5W7duqV4n7wNG69r07WvNp31w2DC2du1aoRxC7LbbbjXTX716NV8HgOR/
f9WqiOUPF5K5/jVv3szs/8V5GMkmf7169cy6VbxESVXXZUXMN3Wdnk5p0nUb
rXfBaO2IgtR21Ho8YcIEXocNfWDajYL8mRmZbMyYZyxd53h3zSmhtgeOVe9f
ftm5nrGb/LRuvmhbDr3vvpjKf9GihVK/MHXaNF++mJj9/tM+WNYzmZDku3fj
U9I0V0Dkz3r11aj5foH8++vWr2dDhgwRfIpaOZJvPMvLZoqRf/z4v479uix9
J865SC39k0g+2Y5i+6Nx3jffbDSvmDdXba8F0y1dN36c1EYMXWe2Vz7Ok23T
SOXPUu3bVq0vlcaf48aN95V/Oh/nybru6NF/POWndyVp/+aHH36YdbqmI6tQ
8Qyb3WTp/woVyrHhwx9imzdv9uR7lf8ff/zB/VmdO3fmazeL9q/o26Lf9G7e
6NFPsOmvTGcLFi5i2376KdfXv0j52rhRuy8DBw5iUrQE8L2CPUa9eueY97dE
ieKuc/+S3f8yQJ+3aYz/Xn755UDyy3pUHTMOHeJ+TcDyX7x4oZWemhdaA8+P
7zyae+p/UP7+/QfY3Lla/3aN2r+dccYZ0vhf7H8qlC/Hhj003OrfIuBr/dtM
dh31b9zvlc/Wj1qfRo0asydGj2Yzpk9nC1XbSNwPOFr5ae8hkZGeni68e5/Y
8ic7aP36dbodJM+N5HaQIqcTD7485s8nlT/ddyERZ55zcf2PlL/vwD61vcxV
28sj7JqO17AKZ1SU+l+x/ylfvgJ/t3Lz5m8j5h9R28sstb10vr6zOW9Ebo+W
/dGocWM2WtUDM2a8whaSPbBtW2D5Hyf9IdQHbRxm+TDmzZ/H2wqde/65CWzs
eHn9mfdWrBQSViyfI5/zG9LtOm++l/yKksUuNf0Y2mf8uLG+93/mTPJj5DfL
vzm37Y4y2yWB+NLZJKp/kfCbN29h3it6tyLRfHugeY9zeNt5mPsZua5xew9Y
bU8VypdnD1Hb+XZzxHyua2apbafz9eYzFq/ni6RraJ0besd74cIFrm0nVe9/
TvMt21Z/JqLalpHyyf4Uxz+lypS27FtF97Hqa4c8//wEPv4T/R+Wj1ULGea4
s7A+7hwdVv579D0OjP7XtG/DyD9r1qtSXzl06NCoy3/RokVS/89t2zjc/19/
/c1pFx2T12ZMVP2j+Wzr15F/aCgrbLxLELLsIiUrM1v58ar/9jh+afvmRpH/
O9P0vz6R/K1btkh2/VVXXcXef/997qOgPeXy59fawN13383j0zP6Dh07mPGp
PZLNT8/+Hn9iNN/Dxmg3zzzzbFi+1+k/j/zJOnboINVxys/27dula3bv/pX1
uuMOzX7Q69zFF7dk//zzT9TlT88tQ8I6NFWrVuX20PJly/h7kTQPzcjT9Tfc
wE6eOKGOdbax4iVLmP1Gi4tbqOlMZR07duTHypYty3a7rF3imb1cUP/+/vsf
aZ3kdWvXJ5Qfifz2OWPffP1N+Its4butWyS7pX37q9gH1Jamz+D716SFtLK4
p7/VlsQ6XkhtS7Se0iJ1LEDjgoa8LWnnSPcFkf/++++X7KYpL74YSH7aW1mU
/9FRj0YsvxFz6ND7pbR27doVKKncVv+zk3/dddfJ/mV9PmCTJk3yhPzx4G9R
dV8xQfe1N3SfOqbo2kVtr/o6Z4buU0j3UXsNWbqP7NDFqo1Hfv36DRuY/T+9
Gx6t/KT7OlzdQXonk/qPHTbdR76xO1Tdx9cN1+//JZdcova7xvy38Px1a9dK
+p/2FqT1AN94/Q02ZPBgVkpfo4+e+706a5Z5Xffu3a1+S7Xjn3/+BfbAsAe5
H4LyclOXm5L+/seT/88/R1l+c72EEFu7bm3Syt+vT1+p73CsTRmAv0WwG0Pc
bryarfpAaztdunRjIRe7sePVHc34hXVdp7Udw27UdR3ZjQHk13Sd1f9NnvJi
IPlfFnQdXfvoo49GLL+Uj/vuM9sfpfnzz7/48r0Cna5WrZqUt+3bfwrLP/z7
75L926nTdVHznT/cL/r+++/1tm6V/zY9r9nR/kjfmf2huI6Squ/sl6SK/kkk
n+u6IsWE9qrpOnpW05WP82RdR8/oRdvUGuct4vtmie11jG6bRiP/X3/+qelU
m67b/tN26SLSddo4z2pnpOtonOcn/9VXXy20p5BQX/M5vhsfsqEiLX96Vu30
8csfL76xFlhurn+R8OmeWuvhquPGdesSypd/+F/Up29fyf4mXZpq/hdDjxqf
F2nMGEB+Y8xoyD/qsUcluSMt/6Fcj1r5+GXXrvAXuSSf6vU/Ej71b2L9C9L/
NG3cxDUtPz49h3LTv/bxpxvfXOswBvlpD1yRb+2B67wkkeVPdlAZfcxjyL9t
2/Zs4Xc2xvy28m+q20B5sf5Hyrfai7f+t59r0sS9vfjxBwwcEFj/2+Px9hJQ
fsuHodU/0h+rVn2gj8Nsdp1ijMMs/VHE8Dmqdt3jo93suujL/8gR2bYj+f38
GPmE+Z2XXHwJO8ptu9xV/4LyaZ/HdNF3HsAGym75Oxi2dAT9v9R2AvKN9STt
bSOI/uFrDeaC+58M/H62ZyIbpT3NgvG3Sn6iEO+fPjB8rF1lHytdlmX4WPMZ
fqJCZv/0hNE/hdyfiXjJb/mJtHopPRPxkf9l2zORx3Q/USTyG+E+1bYV+3/z
mYgP3+WoI7zxxptS/Se7KBnqH9lFpUqVlspv+7btga6PB1/87w4Iw5eOKd7H
HJBwQZG/Kf7ZSiT/wzVr2LnnnGvdM0EfFy1ajD07ZizfA8bgnzp5kj2gtq0C
xl7GYr+sfq919ln8HYygfK/c0vtF/zdiBCtQsJA5P4j2mr/8ssvYFe3asTZt
2mjzFnU+Paug95iP2eYQRsNfvGQJq11bX2/D1HFWO6565pl8fREqFyN8+eWX
7D/N/mPqK+M/rZfx7rvvRCx/qte/zZs2mXWievVq5rycZJT/vffek+q/ttZa
5Pw1H65h5517jqvdQvpwzJgx5vuXlMJJtS09+MAD8lxvof2dffbZbPacuYH5
tDarWP/Gjzfer/KXf+LEiRJ//IQJUclPoYX+Xizxzz333EB8e8gN9T87+dTH
3XzzLaxM2TK8D2zbti0v8/oN6ieEn9Pyx4u/Zg2113Mle8Vof7T3IrVXekff
uO7kyRNae01Pt/SCoP/OrnU2mztndmC+V6A+4v/+7xFWkHSfzklLL8AuvexS
duUVV7A2l1+uvYup87nuGzqUHT3mpvv8+V9+8YWaXhvX/oeeL3bp2o39uO1H
qfxp7hvNjRP1r9HXtb/yCv7+Sizyp1r92yTouhqCrksUP3yw4v9X1HX5tLXV
o+GvWfMhO/e8cx33PyToOhrXGVeTrntAbTvptveaQoKuM+zGIHy+t7LQ/ixd
5y//C6KuUz/PcV0XufxGENc8ovIIx/e6/zt37pTa35lnVgnEp0B77hnlX6pk
icB8Wr9jyeLFHrH95af5jWL5v/vuuy5cf75/bCvGsePHWHdV35UuU5r7Ltu2
acP7RW99F1++41iS9T9B+KTrzrXrunzu7dXQdVp7LegY/1i2qX2c5y+R+U2Q
X+G67v+EPWVpnJfOLlN13RWqrru8TVvz/TQ6T+8aDB0yhB09eswNJAVai43m
JBUrVpSv7Ub79FZTP1XPrMrOqHgGn59dskQJ/jyV5iyT37xvv34Rl/+9997L
80Z74ZYpXYpVrlyZ72tKvOo1qvPxT3X9dyX1XKmSpbR1LVVZaW1f99LKXfUv
KH/T5s1m3axevYbl10kQ38FyO6bz31vxnqT/Jk126tJw/Jz2v4wbO1bqD8ZP
GB9I/okTJ0n8CS56NAjfCM2NPW5U+c/h48a8Wf8j4Xe61ujfimn9m9rXkP1J
765UUn9T/1aiZAnuTzf6N5q7Ein/3sH38v6X+ix67k37YVLb5H1bjepm30bf
q1SuxEqVKsXnB1P/Rvslxir/Xb3vkvTP8GHDfK72TtGLT3bQYsEOiuT+03ps
Yvv7r6sdFPv9P3rsuDrm787KlinDdSAf86u8BoFsoNxZ/yPl87VZ1TpZTO1X
Sf9TnSU9Te2lotleSvJ3ctLS8qvtJU1tL/0i5pM9QPWUbBqyWStXrmS2EbI/
qlej/5pNUIXsAbW9FDTby50Ryf/hh4JdJ+xVYdp1Y8dIa3Wd4PqD7Lp01+et
tM60ZtfFXv5kT/7fCLLtrDEft+0uvYy1u0Lz4RcpbK2pofnw72P/uOwnnRvq
X1D+RsOfoPZ51cgGYkqOy39Np2t5/SpOuuaMM8z+v2o1se2UUO+npmvoGS+9
Xxcp/97BgzVbWq0ztD5SpcpVOIfKgdoMt6urVeP8ylXUtlNabDtOWzpe8ud0
+Sea/957/5Wef02cNDkq/hreP50j9TGWfVuUjZX8ROq489Qpdj9/JpLu+vyt
FvmJZrv5WN0DPRMRmePITxRA/okTX5D40jORCMvfXCtU/XDbNk73/06yiwT7
f/hDw31TNL8F5K9WxyaLFi/x5PsFesdAfP5l+IdSof7br7G+uuVJzpLijOad
bpLxFUXzE9Hac0OHDOZzaGgO7t49ez35Bw8e5GshDhs2nK/RSu1k5YqVnmuq
Rys/rUfz6KiRrHbt2uacGstuKKj2Mefx+US//vZbXMuf9mH99JNP+bwj2i+d
9rggn/mHH33E/j15wootlL+SpfB9W0eMGMHXI5kwfgL77dffYpLf7dpUqH9U
foNVnX7bbbext95alnC+b7q2QHrIeBeP7OIuXbpEzSeLzWhLtHac1pZms717
93jyqS3RGsC0DtnAAfdwn8rKlSv5esmR8N98401JL4waNSqQ/DTnTvQL0xqA
0cj/159/cV9opHw55I76n2g+rfFet07dHOPntPzR8u3t9YH779N03969nvwD
enultc/uuWcAb68rVq4S2mtwvl+8/fv28zZUp3Ytxx7ZNPY5//zzWP/+d7Pf
VN0Xa/n/73//489W7x00kPdD5EvesX2H67XGr507d6iyP8fncA9/6GH27jvB
ngX6h9Srf6Tr7h08hN12q6rrli1NON88FkB+eqZQnes6bXzTpWuXGPi0F4TW
dgYPGcruv0/VdbPfYHv27mXOoF118JBqN5KuG/YQf29mwnO6rst00XU+fP6O
mKDrRtIaNgHkp/eZxTnUtAZhtPL//fdf5rrN/J3IkaOYd/C//9o6y5Zf7pZb
bgl0//fu3Wfy6X/+tPyB+TXPqsn9OJ7xfPg0b0Es/0/Xrk1o+ytZsiSrV69u
UrT/VOHzcd6Ha9jzXNep7fUBaq+6rvPg83HejOmabWroulVWe42X/DTO89J1
hQoWYOeddx5fS8vUdVHIHyzk3vufCvzMjNPWuHHpWwnnRyI/rX9ctWo1s//t
cpNdlwbj56T/hdq/2NbI1+K8xMmnMaPY/8+YOSvq8v/rr7/MeUAhcdyYB+s/
+E7+2WefJdXR91Za6wXHg1+zZk3+LNiL7yc/7Rsq2l9r130aMd8zXhg+rddW
Rx/z5+b7D74/n/TH6jUfsufUsfiQoUNc9IczjYMHDql99gz+7Ij0h+FzzMrM
iJhvHvMQkfYvGWX48POHpPEX+QvJtiMfPtl2qVj+8eabvnPyJ7z1VsL5zq/g
5zU+fyZS1eWZSBR8irNmzWrNxzp0CJ/H+uYbs9nefT5+IvKxTpefiawiP1FW
VkR8/kxEeG446tFRgeT3fCYSofyabVsoYr781f3+16p1tmAXhdiK9+R9FDzT
DcivWcOwiyKvf+Z7LXre1q71sot88pkj9d+DEyBmZCWsyL9dLgbf/Tu9A/LV
V1+xTz75hK8vlKnbLHlFfvCzj//oY4+a/VaRokXZ4T8OJ5TvjOf8Hi7FDV9v
kMbLxr5S4fj0/FOcP/DZ559HxRfn3tFeNXttz4OS+f6nMv/fEye477xJU/81
7HKr/HmBf+yYrPuy+HOYvCM/+PHj0xpnRj9drIiq6w4fTihf+h2l/Bu+knXd
IJuu8+IPGTJYegfmi88+d40Xjk+B3rWR9J3ruNaelrv8PW/vKcnz8isvh+XT
WVozT3wfrXKVKj6xrb8///wzv6bVJS094jm/i4F8jGJ+7bo+HN/8FsX9p/VI
aD+UJk1c1lRPAN87RfDjwaf3wb7aoOm6n3Zsd913PTv5OS0/+KnDf1TQpUWL
FWW/23RpdvPDx/Hnf23oUX38N3DAwEB8WpND7P8//9ypR4Pw6Y+5tg/p0bR0
aR5hst9/8LOX/8vu3dJzdnqP2VrzM3b+rp2aHdSyVUtbPOd3txTJ7hHtL/c5
sN78aMv/JB/z63sB+uYxe/juKYIPvn/so0f/Ucduum1HfgyXdydys/zgg58q
fMm2LVrM4SdKBfk3bNggvV8xcOCAQHyaryDbt19ExR+rr7cV0tdCEd8HjUX+
3b/slvJH/ifv9WDdc+vH/3mXZhdd0tLpH/JO0QqSXaR+9qm/U63+u51xEBXH
l8CpWecU16Pggw9+Yvm7d//KQny/Gm28+eQTTySU739FMD75S7U1gjUZrr3u
2kB8bb95fZydXoD9+++/EfMzVHve2t84xLp16+opTTLe/1Tmf/bZel7mtLdS
TvD9GeCDD34y8X/Z/Qtf99Loq5/QdV0qyZ+ZkcVKFC+hjbFCqq679rpA/Ov0
fVbpmvT0NFXXnQhzhTs/43QmX9/TSKtbt+6B+PI5Kw6tcyj6u7f9+KMv3/hK
49qQsG6etXeuP3/WrJk8Pu0jGj7HTv7CBQvN9bkaNWroI6N7em5xgvLXr9f0
XccOHX2uSt72Bz744OcO/m5Tl2p94RPmuDE15M/MzJLHjA496s6/7trOZv9P
a7iKejQSvjVu1NJy6lF3frLcf/Czl//GG29IdlGz/zSLK3/mzFmmHRSN/AsX
LjDtr4YNGzJHhDD8YDl28tevW8/bX4cOV4dhZA8/r9Q/8MEHH/y8yN+9ezff
S8jyE41OKF88E638pn2r6+hrr702EL+z7ifSnomksePcvo2Mn5GZodq21c05
gpZtG7v8b7z+hml/k/3RrFlzxzXeITx/1kzDP9TFlR9OfrKL8rnaRcH49viJ
qP+O32EZXlcq8m/7D/23c3sD8MEHP6f5V6tjKqPvr1SpEjt5yu7byF6+82fk
8l/Zvj2z9tKpFYgvri/Ttm2bqPjz5s2T1oFZt25dyt3/VOXTmknaPgwj86T8
4IMPfmT8q6/uYI5PKlWqyE6ePJlQvl8qQfntua7TdE6tWrUC8WvVrs2Mfd+4
rouSL+u7fJq+i1L+n3/eKaVVqWKlsHwj1G/QQLq2S1dh/p0Pv0ePnvp870uc
nADy33777SZz2rRpZvxE3P/xpr4blbLtD3zwwc8d/KuvtsaNFWncePJUQvni
r2jkb9/+SkGPnh2IT/rWGjO2jZrv1KNrU+7+g599/F69ekn1g9YJjie/R88e
mh10ySWu/HChp2QHTU1Y+Rtj/pG2vRdz2/0HH3zwwQc/Z/iibcufiYh+ogTw
w4UgfPITGesBkP8nCJ/btyG7fRsZf95cy7Yl/rq167RYcZDf3S6KX/n36NGD
yy/ZRS7BS36nfyiF6r9nqop3jjxOeKWsOP6CDz74ycD/8ssvpL1Jrb2DU0f+
t5YulfQDrSXuxzfWzTE+c+fOjYp/0UX/MfVd48aNU/L+pyqf5tvRc60PPvgg
R/hBDoMPPvjJw//yyy9VOz+/2e/T/vSpJv9SVddZa/yHTF3nxf96w1fSGnFz
1HFatPyLLrpI0nf+kvjLT2Uv6uBu3bqF5VOgPfyKFCosvS83ZPBgB3/MmDGs
jTqWVcy99RTzHczChQuz33//PSL5V65aadpJV7Rtx/cnjUV+r6u8+A0bNeRs
ru9StP2BDz74uYNPujSk69KQrktTSf6lnmNGd764/1zINmaMlG/o0Xxcjzay
XZMa9x/87OOfddbZ5nxVvgfuihV+l0TMN9Yw1OygQw6+/ZsYaD/1/Lrd1a7d
FZIdlN3lr43587HV73/A3EJuuf/ggw8++ODnDP/LL/+nrXej61/NT5Q4vv1b
WJDLYcO+Nfw+G776ny9ffiYSUu3bOVHxLds2xBo1FvcwjF3+s846S5JpxYqV
vtmKtPwtu6gIt4sikZ/sonwhwy5qx+OkRv1n5hwBiej4KvyVElHEBJw58BQC
fPDBTyb+nXfdaa61csH55yecH6v8WZlZ+rsaWj/M98Px4Q8aNMjUeXXq1GUn
TgprIATkr137qeRHWrNmjS1v3nwzVpLc/1Tjr127lpd5jerVWUZGRp6TH3zw
wY+Of9ddd5l99vnnX5BwvhQrCvmzlCzpvcSBAwf68mVdV0ea2x4J/1Pe54bM
+eJr1qyOSf7bbrtNepY/derUQPKTrk5LS5N076iRo6S0//jjMCtWtBgrW64c
nzdAYceOHdI1d9xxB8vMNNL2l3/fvn38nVfKa9lyZdmePXtYIu+/pe9q8nX3
LEbqtT/wwQc/d/DvuvNOsz+94IILEs6PRX7SC2efLY4ZB/ryB3I9quk/TY+e
iIpv9OXWuPHDlL3/4Mefv2P7DmGeZz5WID2NHTt6LG58px3Ui2VmZUqXyl+t
v/v27meVKlfi15UtW4bt+e23iPlSrAjK37A/a9SsoY35c+n9Bx988MEHP2f5
dxnPRLhte2HKyc+fifB1IPPJ9q0Hn/xEId23U1f3E0XKX7t2nWzbfvhh3OTf
vmOn5H+ifQuO/vOPp/yRlj/ZRYb8IW4X3a7aRQoLIv++vfv4uhHcP0R20Z7f
cvz+R8J3P+l3QHHJj+2cdN4uVJDMgQ8++InkHzp0iJUuXdr0iaxcuSqhfFsy
Pge8+f999x0Wyp+f9+EFCxRkq1evduV/+umnrEiRIlzOggUL8nlw0fCvv+F6
TSepn1tuuYXltPx5iX9Nh4683CdOmpgj/JyWH3zwwY+Ob+k6zean97wTyQ8b
AvD/+867LD/tz6z2gQULWbrOjv30k080XRfSdCKtDRAt//rrrzfL7Nabb3G9
MKj8u3btYmXKlDHfeQsJ72MGkf/i5i1M3UufoUOHSvzB9w7W1gkYMti8csb0
GZJ/nT433XQTO3lKXvPPzl+6dAkrX6ECj19ILeu3li1L+P3v0LEj50+c+EJS
1D/wwQcf/EO/q7q0TGnTd7Zi5cqE8u3xIpX/3Xc1PRrSx4KrV69x5X8ijBkL
0Jjxqw32SIH5oh7Vxo2OZHwOJNf9Bz++/L///ofdqtYJww9Dn6pVzzTnMsaD
P2PGDMkGIvuJ20HG/FAP+en9wgoVymvvyxUsxJYtXxYVP2zw4HfUbaAXJk7M
tfcffPDBBx/8nOeTn6iU6Cfitm1qyf/uu++w/Pnzm/6fNavd19GxnomE1HgF
2IYNX0fF76zatiHJto2P/H///Te79dZbpfW4qlaryt+JceRNSiM4X7OLDLtL
+38jt4vEfbKd8i99i+yiCtoYolAhtlzyD6VS/VdcaAHyJKSrOKIqjm/eOQAf
fPBzmj9x0iStD1d1RrMWzVlmRmbKyT9u3FhTTxQvXpzNmjWTnco4zeOczshg
s2fPZiVLltKePYTysxcnT46Kv37dOpZfXxOzVMmSbN/+/Ukhf17gz5ipPc8p
W6YsO3bsaML58te8V/7gg5/q/EmTJ5m2fovmzVhGZmbKyT9u7DhT1xVTdd2M
mTPZ6dOarstUdd6bqq4j3aSt8xNSZZ4cNX/t+nUsLb+m70qqaR5Q9V0k8h87
doxd06kT+89//sPOOedcbQ6DXv6GzVG8RAnWqGFD1qp1KzbD2JvIQ/6xY8ZI
Y8JmzVV7JSuLy//444/zY1WqVFHHj3+ZSdzM/ev5WFpaOt8fN3/+NP0d+2rs
gWEPsi++/JL9deRPPrb8/scf2Ouvvc5uuvFG01fesEED9t1339qykv33fyaN
T1V+ubKWvksk3y0u+OCDDz79mTxpktkXN1f7YW29ktSRfzyNGfX3gEqoenSm
MGbMPK2PGUuV5DqF3hea/OLkqPnraNxIeieUj49D95MeTfH7D350/D179rIO
HTqwSy5uweqrdg+9u5eelmbObQwJcwFKlS7F12lsrtqqLVu1ZPfRvMco+bfc
citPn9tBPXqodp32jl216tXZsAcf5Pt9HPnrT6ZkKezH739gr732Grupy02m
f79BwwZsy5bvElr+ZNuG9DUIjh0/JpxL3fsPPvjggw9+8vInT5xkjv9bkG2r
24WJ4sdD/rHjxpl2BD0TmTlzFjtt2LcZGWzO7DdZiVKanyh/KMTt22j4a7lt
azwTKcGfiYhXBJWf1lq8uiPZRZewBvXrs9qqXZSWnia9w2F8L6Xmm+wi8v9c
0rIlGzp0iIMWlE/+IUqXWLf1JLtI8w9VV+2iB4c9yP6n2kV/HjnC/UM//qja
Ra+qdtFNN5p5qc/9Q99Fzc+5+u/Dc9vzySshx7Vuv225UWxRwQcf/BzlZ2Zm
skaNGpl97YPqmDCRfPma6OV/e/nbrGLFSqYcZcuUY7Vqnc3Kly9vHqtWtRr7
6KMPo+LTPMEzzzzTTGvSRNvzlRS9/6nA37ZtGytWrBgvd9r/OdF81wA++OCn
FJ/muNG+vMbc3wcfeDCh/HjJ//bbqq47o5LpMy5bVtV1Z9dSdV0FQddVZx9+
uEZOJAL+Qbu+mzQpgLzy759/3snft6T36cuVK8f1b40a1bnvuar6vXKlyvw4
9e00Z+GRhx/2lZ/2pB02bJh5/0j+qlWrsgoVzuDHatWqzbZv3y5cp/DzdG4y
zYdQj33x5ResKd/LzvK3u33yp6Wx4cOHs1MnTzlvQED5o73/pO+KGvru2TEJ
5/vGAR988PM8PzMjizVu1NhHl2YvPx7ya2PGisKYsQzfe8c+ZvzQbZ3TgHxt
3FjFTG/y5ElJIz/4ied//MnHfG0Jeh5fpHARvj4SrS1Le9RWp49qG9GncpUq
3DYqXqw4K1CgAK87NJ8yWr5hB72o+/u/+OILdlHTi3xtID5/Mr9uB5065ZJ+
5PJLUX3K/0dhzP/sGBcbKEXvP/jggw8++MnLp2ciDV2eiSSK7xsnAv7bby+3
2bdlWe3atVg5bt9q/g+yO0z7NkL+oUO/6z6ikO4jmiydj0T+jz/+mK9JQHs/
0hoFpQ27qKplE9GnimkXleBrHWh2UbOoy1/2DymaXXRRELsonT00/CHLLkrC
+x+Wb2O6JeeFl895x1JcTwsHwAcf/KTg79y5k5UpW1afAxdiy1X9kYry0xp3
8+bNY73u7MXnil1w/gWsZcuW7I7bb2dLlixh//57PCp+VpbC2rVrZz53ob0B
FH59csmfG/kn/v2XNW7chJd7+yvb87US85L84IMPfvz4O3f+zMrquo6ePb+9
fHlC+dbX2OTXdN1c1qvXHfx9zAsv0HTd7aTrli5hx9V+M1o+zX1u27aduXb/
9TfcoOs7eyo5I//GTZvYSy+9xGVv1KghX3P5pWnT2OHDhx38K668ko0cMcKR
6tYtW9jo0aPZ7T17sjZt2rALLryQtWrVis8PnzptKtu//4C/bGFyGa38dN8a
N9Ger13Z/kqmZGU54uR0+YMPPvjg79y5g7+rS35AeqdouaBLU0X+U/qY8Y5e
vbgePZ/0aKuWrGdPbcxI449o+bRXa1t13Gj4Dm/g40aZ75V2Ktx/8FOHf6Vq
B40Y8X8O/vdbt3I7qKdoB7VW7aCbNTvo4AGnHZTd8v974l/VrmvM7c/2ar6z
shRHnOzk+6cMPvjggw9+bubv2LmTlS1XVl8PKr/Tts1mfrzkN5+JcPu2GbvA
8BOp+t7Nvg3KJz98u3ZtzXnAN7r5iJJA/nD89leQXTTCEWOLbhdROV2u2kUX
qnZR61at+b4HU6ZOZQe4XZT899+T759wmOjOE2FSNiMpfjHBBx/8HOWvXrOa
z8Wifr10qdJs188/J5QfLNGc4Y8cOdKc81a/QX12/Nhxz0uzg+93IrfzF8xf
oK3jXKMmO3jwYML54U6ADz74qcVfvXo1XweM67rSZdjPO392xM9OfthEcpg/
csRIc93++hfW5+v7J5Kf0/LnJH/BAk3f1axRg+/DnWi+f6Lggw8++Fb4YLUw
bixTmv3888+ul+VW+f342rhRmwNwYYMLpXFjIvhipLxY/uCnJp/G/GR/1qip
2kAHD3lHzCZ+TssPPvjggw9+zvL5M5H8gp/o550J5YePmHN8sm2N9yLr1xd9
RInhh40KfkR86azHHAU3qOKWC0X8rzCTrjguBx988JOM//yECebz7iZNmvC5
ZInk57T8bvyVq1by/W9oXFq+XHm2a9euhPJd089DfHrHc+zYsWzvnj15Un7w
wQc//vznn3ve9NGbui4Pye/FX7lylbnfG62PbOi7RPF9Qx7gHz78B9d3tF9e
TvB9A/jggw++jT/h+edMXdqUdOmJkwnlO84nQfmvXLmC5U/TxtLly1XgejQv
yQ8++NHyjTH/nt/2OOIngu8ZwAcffPDBzzP85557ztybvklj65lIXpHfLX3y
EYV0H1EF8hH9siuhfOtr3iz/ePL9DzmA8QmK7T/44IOfVPyHH36YvwdIfXzv
vn3ynPzir92//cqf/XNfToXy7Ouvv04o3ysu+OCDDz74sfG5rtOfX/Tu0yfh
fLdTOcn/9ddftb2RQ9ocgA3ffJ2n5AcffPDBBz9yvqZLtefefSRdmhh+oJAg
/m5Vj1bQ92AtX76cNW7MI/KDDz744IMPPvjgpzpffCbiadtmIz9uIQ5800ek
zwGI6JlILpA/t/I9T3jFVWwnFccXV5y/OOCDD36y8MeMGaOtC5wvxKZMmZJw
vu8FieJnKax+/QZc31WpXJlt3bo1sfyclh988MEHP5fzx6q6zpjvLem6PCK/
eVZR+PpuVBaVVX33/ZatieUHOAQ++OCDD35y8p/VdWk+XZfmNfn5X1WPXqjr
0UrCuDGvyA8++OCDDz744IOfW/hjxjyr27YhNnXKiwnny8dzpvzJtq1/YQPu
K6ts2LZ5SP7cxVek5QfccH7p+MsTng4++OAnP3/pW0tZ7Tp12PPPP58jfK+U
EsXPzMpkZ519Nmvbti375Zdf8pz84IMPPvh5gb906VJWR9V1L/joutwsP4XM
zExWS9V37dq2Y7tUfZdovlsK4IMPPvjgpw5/6dIlXJdq48a8J39mZgY72xg3
7t6VcH5Oyw8++OCDDz744IOfm/jkJ9KeibyQI3yv+Inik49IeybSjv1i7AWQ
QL5XfPCj55txFI9rFdvvKIOYjOJ2BnzwwQcffPDBBx988MEHH3zwwQcffPDB
Bx988MEHH3zwwQcffPDBj4EfJr7Hdc45DI4DpkxOXvgcgA8++OCDDz744IMP
Pvjggw8++OCDDz744IMPPvjggw8++OCDDz740fMdsRX/vLql7pERn8OKcAp8
8MEHH3zwwQcffPDBBx988MEHH3zwwQcffPDBBx988MEHH3zwwY+V75aceEhR
FL+o3uc8suA4Bj744IMPPvjggw8++OCDDz744IMPPvjggw8++OCDDz744IMP
PvjgZwvfeVDxOeefhvnXNQNeEoEPPvjggw8++OCDDz744IMPPvjggw8++OCD
Dz744IMPPvjggw8++LHyFcXOU+SfQtrOnIXJq3mhl+zggw8++OCDDz744IMP
Pvjggw8++OCDDz744IMPPvjggw8++OCDD35c+TaWAxggSJeEud5xGnzwwQcf
fPDBBx988MEHH3zwwQcffPDBBx988MEHH3zwwQcffPDBjwvfGV2xfVekw/b4
it9JiWNPV/sPPvjggw8++OCDDz744IMPPvjggw8++OCDDz744IMPPvjggw8+
+ODHky+k5JGOV/JBg2L/4TgAPvjggw8++OCDDz744IMPPvjggw8++OCDDz74
4IMPPvjggw8++ODHgx8IJuwfEGmeFOGb77Xggw8++OCDDz744IMPPvjggw8+
+OCDDz744IMPPvjggw8++OCDD37MfM9znO19ZViZfC8PIBf44IMPPvjggw8+
+OCDDz744IMPPvjggw8++OCDDz744IMPPvjggx8FX3Gc9uYp8sEwHM9oiscP
8MEHH3zwwQcffPDBBx988MEHH3zwwQcffPDBBx988MEHH3zwwQc/Jr5iP+eZ
tueVHuf9jijOb+CDDz744IMPPvjggw8++OCDDz744IMPPvjggw8++OCDDz74
4IMPfux8z2sU+btLPuU0ggkiy+0WF3zwwQcffPDBBx988MEHH3zwwQcffPDB
Bx988MEHH3zwwQcffPDBj5rvmR+P6yNgK4p1XoqhBCkP8MEHH3zwwQcffPDB
Bx988MEHH3zwwQcffPDBBx988MEHH3zwwQc/Gr49jl/avrlR5P/ONP2vBx98
8MEHH3zwwQcffPDBBx988MEHH3zwwQcffPDBBx988MEHH3zw48SXjinexxyQ
cEGRvyn+2QIffPDBBx988MEHH3zwwQcffPDBBx988MEHH3zwwQcffPDBBx98
8GPn26+xvrrlSc6S4ozmnS744IMPPvjggw8++OCDDz744IMPPvjggw8++OCD
Dz744IMPPvjgg5/NfA9OgJiRSajIv10uBh988MEHH3zwwQcffPDBBx988MEH
H3zwwQcffPDBBx988MEHH3zw48u3n3EQFceXwKlZ5xTXo+CDDz744IMPPvjg
gw8++OCDDz744IMPPvjggw8++OCDDz744IMPfvR8x++wDK8rFfm3/Yf+27m9
Afjggw8++OCDDz744IMPPvjggw8++OCDDz744IMPPvjggw8++OCDH3e+Z6qK
d448TnilrDj+gg8++OCDDz744IMPPvjggw8++OCDDz744IMPPvjggw8++OCD
Dz748eUzc46ARHR8Ff5KiShiAs4ceAoBPvjggw8++OCDDz744IMPPvjggw8+
+OCDDz744IMPPvjggw8++OBnB9/9pN8BxSU/tnPSebtQQTIHPvjggw8++OCD
Dz744IMPPvjggw8++OCDDz744IMPPvjggw8++OBHz1dcaAHyJKSrOKIqjm/e
OQAffPDBBx988MEHH3zwwQcffPDBBx988MEHH3zwwQcffPDBBx988GPn+/AU
ZzqeCTmudftty41iiwo++OCDDz744IMPPvjggw8++OCDDz744IMPPvjggw8+
+OCDDz744MfOtzHdkvPCy+e8Yymup4UD4IMPPvjggw8++OCDDz744IMPPvjg
gw8++OCDDz744IMPPvjggw9+7Hz/hMNEd54Ik7IZSfGLCT744IMPPvjggw8+
+OCDDz744IMPPvjggw8++OCDDz744IMPPvjgx4UvnfWYo+AGVdxyoYj/FWbS
Fcfl4IMPPvjggw8++OCDDz744IMPPvjggw8++OCDDz744IMPPvjggw9+HPn+
hxzA+ATF9h988MEHH3zwwQcffPDBBx988MEHH3zwwQcffPDBBx988MEHH3zw
wY8r3/OEV1zFdlJxfHHF+YsDPvjggw8++OCDDz744IMPPvjggw8++OCDDz74
4IMPPvjggw8++OBHx1ek5QfccH7p+MsTng4++OCDDz744IMPPvjggw8++OCD
Dz744IMPPvjggw8++OCDDz744Mefb8ZRPK5VbL+jDGIyitsZ8MEHH3zwwQcf
fPDBBx988MEHH3zwwQcffPDBBx988MEHH3zwwQc/Bn6Y+B7XOecwOA6YMjl5
4XMAPvjggw8++OCDDz744IMPPvjggw8++OCDDz744IMPPvjggw8++OBHz3fE
Vvzz6pa6R0Z8DivCKfDBBx988MEHH3zwwQcffPDBBx988MEHH3zwwQcffPDB
Bx988MEHP1a+W3LiIUVR/KJ6n/PIguMY+OCDDz744IMPPvjggw8++OCDDz74
4IMPPvjggw8++OCDDz744IOfLXznQcXnnH8a5l/XDHhJBD744IMPPvjggw8+
+OCDDz744IMPPvjggw8++OCDDz744IMPPvjgx8pXFDtPkX8KaTtzFiav5oVe
soMPPvjggw8++OCDDz744IMPPvjggw8++OCDDz744IMPPvjggw8++HHl21gO
YIAgXRLmesdp8MEHH3zwwQcffPDBBx988MEHH3zwwQcffPDBBx988MEHH3zw
wQc/LnxndMX2XZEO2+Mrficljj1d7T/44IMPPvjggw8++OCDDz744IMPPvjg
gw8++OCDDz744IMPPvjggx9PvpCSRzpeyQcNiv2H4wD44IMPPvjggw8++OCD
Dz744IMPPvjggw8++OCDDz744IMPPvjggx8PfiCYsH9ApHlShG++14IPPvjg
gw8++OCDDz744IMPPvjggw8++OCDDz744IMPPvjggw8++DHzPc9xtveVYWXy
vTyAXOCDDz744IMPPvjggw8++OCDDz744IMPPvjggw8++OCDDz744IMPfhR8
xXHam6fIB8NwPKMpHj/ABx988MEHH3zwwQcffPDBBx988MEHH3zwwQcffPDB
Bx988MEHH/yY+Ir9nGfanld6nPc7oji/gQ8++OCDDz744IMPPvjggw8++OCD
Dz744IMPPvjggw8++OCDDz74sfM9r1Hk7y75lNMIJogst1tc8MEHH3zwwQcf
fPDBBx988MEHH3zwwQcffPDBBx988MEHH3zwwQc/ar5nfjyuj4CtKNZ5KYYS
pDzABx988MEHH3zwwQcffPDBBx988MEHH3zwwQcffPDBBx988MEHH/xo+PY4
fmn75kaR/zvT9L8efPDBBx988MEHH3zwwQcffPDBBx988MEHH3zwwQcffPDB
Bx988MGPE186pngfc0DCBUX+pvhnC3zwwQcffPDBBx988MEHH3zwwQcffPDB
Bx988MEHH3zwwQcffPDBj51vv8b66pYnOUuKM5p3uuCDDz744IMPPvjggw8+
+OCDDz744IMPPvjggw8++OCDDz744IMPfjbzPTgBYkYmoSL/drkYfPDBBx98
8MEHH3zwwQcffPDBBx988MEHH3zwwQcffPDBBx988MGPL99+xkFUHF8Cp2ad
U1yPgg8++OCDDz744IMPPvjggw8++OCDDz744IMPPvjggw8++OCDDz740fMd
v8MyvK5U5N/2H/pv5/YG4IMPPvjggw8++OCDDz744IMPPvjggw8++OCDDz74
4IMPPvjggw9+3PmeqSreOfI44ZWy4vgLPvjggw8++OCDDz744IMPPvjggw8+
+OCDDz744IMPPvjggw8++ODHl8/MOQIS0fFV+CsloogJOHPgKQT44IMPPvjg
gw8++OCDDz744IMPPvjggw8++OCDDz744IMPPvjgg58dfPeTfgcUl/zYzknn
7UIFyRz44IMPPvjggw8++OCDDz744IMPPvjggw8++OCDDz744IMPPvjggx89
X3GhBciTkK7iiKo4vnnnAHzwwQcffPDBBx988MEHH3zwwQcffPDBBx988MEH
H3zwwQcffPDBj53vw1Oc6Xgm5LjW7bctN4otKvjggw8++OCDDz744IMPPvjg
gw8++OCDDz744IMPPvjggw8++OCDHzvfxnRLzgsvn/OOpbieFg6ADz744IMP
Pvjggw8++OCDDz744IMPPvjggw8++OCDDz744IMPPvix8/0TDhPdeSJMymYk
xS8m+OCDDz744IMPPvjggw8++OCDDz744IMPPvjggw8++OCDDz744IMfF750
1mOOghtUccuFIv5XmElXHJeDDz744IMPPvjggw8++OCDDz744IMPPvjggw8+
+OCDDz744IMPPvhx5PsfcgDjExTbf/DBBx988MEHH3zwwQcffPDBBx988MEH
H3zwwQcffPDBBx988MEHP658zxNecRXbScXxxRXnL87/t3cvuY3DQBQA73/p
lwFmBo7IZlOKpOxKC5lkf6qZtRHz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+
n8+/52f49wMrbtdnf59znc/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n8/l8/vv+
JydNbab9zefYJqsIn8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n8/n8B/5JflNX
v8NQDj53qt75BHw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n8+/7JTv7WVfd
m0E2xzmE+Hw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/nP/VX7Y5HSXapfawZ
oZzx+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8//Fb8eZhPb9/i8lwN0N+Lz
+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n//UT2Yv4/bQu052MuunsLs7n8/n
8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n8/n8V/3JKuCFZyg5qS9hPp/P5/P5fD6f
z+fz+Xw+n8/n8/l8Pp/P5/P5r/g1PdM6w/Gcn11wcOa+/z75fD6fz+fz+Xw+
n8/n8/l8Pp/P5/P5fD6fz+e/6R86NX269lefzJtywOfz+Xw+n8/n8/l8Pp/P
5/P5fD6fz+fz+Xw+/w3/Enb4/YCfzpTDalvL5/P5fD6fz+fz+Xw+n8/n8/l8
Pp/P5/P5fD7/sd/G/tp95emdtuUX7sXn8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n
8/l8Pv+GnxLuvYyHJ06blmbD5/P5fD6fz+fz+Xw+n8/n8/l8Pp/P5/P5fD7/
kZ851vZuK5v47iR1xefz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+/7nf1mRc
L+Yce1y7yHjvVS6fz+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+fzbfjtPU/8D
O/mODxm58vfg8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n8/l8Pp9/x59zdr2302T8
rD339Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n81/yh7P0ZwU5ezKush+L
z+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xz+c3+u+V6uZhpHSk3r+/L5fD6f
z+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz/9lv3EuZP7shhn3i2I+n8/n8/l8Pp/P
5/P5fD6fz+fz+Xw+n8/n8/nv+nOkiCmLy92+Y1me8vl8Pp/P5/P5fD6fz+fz
+Xw+n8/n8/l8Pp/Pv++X/anRVWbcz5v/+/rzBnw+n8/n8/l8Pp/P5/P5fD6f
z+fz+Xw+n8/n81/3267pJ2oCXeeUN5/P5/P5fD6fz+fz+Xw+n8/n8/l8Pp/P
5/P5/Hf9r893BAaxLA/voUmODeoE7SX4fD6fz+fz+Xw+n8/n8/l8Pp/P5/P5
fD6fz+f/hr8O7g6ymGeKDfH5UleG4/P5fD6fz+fz+Xw+n8/n8/l8Pp/P5/P5
fD6ff9/PQrsw06FvSmrKqp+Az+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xz+
c3/jpfZpG5Xa1X6aJlMqn8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n8/n85/5k
rtp1/Bjrs7IMHw74fD6fz+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+c/9/eNT9Jr
4KTzJym7TD6fz+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+a/4Q7T5jsIKzWqK
HD/z9dFTyvl8Pp/P5/P5fD6fz+fz+Xw+n8/n8/l8Pp/P57/g/wF4qggK
    "], {{0, 126.}, {1025., 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{144, 144}],
   BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVVwdYU8kWnltSIbQAAlJCb4JIDSAlhBZASmiCjTRCKCEmBBV7WVbBtYsF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      "], "RGB", "XYZ"], Interleaving -> True, 
    MetaInformation -> <|"XMP" -> <||>|>],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{1025., 126.},
  PlotRange->{{0, 1025.}, {0, 126.}}]], "Input",
 Evaluatable->False,ExpressionUUID->"bb2190f7-41ce-4a22-b779-09372b821c4c"],

Cell["Similarly for ", "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.998941476681128*^9, 
  3.9989414933533373`*^9}},ExpressionUUID->"ff460b0e-4dd1-4a7e-9638-\
4b4e5663c919"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztnQl8FEW6wGcSJBAQA4KgnIZLFNCH+xZc8QAUXGEF5XrKISDogoCurqCr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    "], {{0, 69.}, {143., 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{144, 144}],
   BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVVwdYU8kWnltSIbQAAlJCb4JIDSAlhBZASmiCjTRCKCEmBBV7WVbBtYsF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      "], "RGB", "XYZ"], Interleaving -> True, 
    MetaInformation -> <|"XMP" -> <||>|>],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{123.2265625, Automatic},
  ImageSizeRaw->{143., 69.},
  PlotRange->{{0, 143.}, {0, 69.}}]], "Input",
 Evaluatable->False,ExpressionUUID->"e4599cc1-b2f8-4256-8b11-8183f07ec98c"],

Cell["", "Input",
 CellChangeTimes->{{3.998997977200776*^9, 3.9989979888501596`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"99ecc46a-ef9d-4838-aaf0-3d5994272e64"],

Cell["\<\
Example:
\
\>", "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.998997725875552*^9, 3.998997737756802*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"71b33e89-22bf-44c0-bcd2-14dda76b2098"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Vertexg", " ", "/.", " ", 
  RowBox[{"n", "->", " ", "0"}]}]], "Input",
 CellChangeTimes->{{3.998997692856647*^9, 3.998997693400119*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"bb2d10f6-f0d7-470d-a9cb-ff61895f9077"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"cc", "[", 
    RowBox[{
    "\[CapitalLambda]", ",", "y0u", ",", "\[CapitalLambda]", ",", "x0d"}], 
    "]"}]}], "-", 
  RowBox[{"cc", "[", 
   RowBox[{
   "\[CapitalLambda]", ",", "Yy0Yu", ",", "\[CapitalLambda]", ",", "x0d"}], 
   "]"}], "+", 
  RowBox[{"cc", "[", 
   RowBox[{
   "\[CapitalLambda]b", ",", "x0u", ",", "\[CapitalLambda]b", ",", "y0d"}], 
   "]"}], "+", 
  RowBox[{"cc", "[", 
   RowBox[{
   "\[CapitalLambda]b", ",", "x0u", ",", "\[CapitalLambda]b", ",", "Yy0Yd"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{{3.9989976890518827`*^9, 3.9989976939806623`*^9}, {
   3.9991052429395523`*^9, 3.999105282164076*^9}, {3.9991053340366993`*^9, 
   3.9991053551166162`*^9}, 3.9995098891141043`*^9, 3.9995100295707493`*^9, 
   4.0009869381827106`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"86d03853-3d05-4d89-bfcd-0ec0adeb890c"]
}, Open  ]],

Cell[TextData[{
 "\nExample: cc[\[CapitalLambda],y0u,\[CapitalLambda],x0d] -> ",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzt3ffbFNX9/3ETE0vEEo1BsSDRCNgwUbFdIqiARmMuRVQsKEpRUUQQUawY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     "], {{0, 101.}, {357., 0}}, {0, 255},
     ColorFunction->RGBColor,
     ImageResolution->{144, 144}],
    BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVVwdYU8kWnltSIbQAAlJCb4JIDSAlhBZASmiCjTRCKCEmBBV7WVbBtYsF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       "], "RGB", "XYZ"], Interleaving -> True, 
     MetaInformation -> <|"XMP" -> <||>|>],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{136.359375, Automatic},
   ImageSizeRaw->{357., 101.},
   PlotRange->{{0, 357.}, {0, 101.}}]], "Input",ExpressionUUID->
  "5b7885bb-bec6-4f80-8f0b-9eeae53acc91"]
}], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.998997741986937*^9, 3.998997776465303*^9}, 
   3.9989978461733913`*^9, {3.999510038041039*^9, 
   3.999510040591625*^9}},ExpressionUUID->"a63a192a-aa18-464a-98f5-\
2b7f397384f6"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzs3QncHdMd/3FbxC60tJaW2BprqdpiLWqtXRBKaovEXoSIfScllta+rxWk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    "], {{0, 230.}, {672., 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{144, 144}],
   BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVVwdYU8kWnltSIbQAAlJCb4JIDSAlhBZASmiCjTRCKCEmBBV7WVbBtYsF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      "], "RGB", "XYZ"], Interleaving -> True, 
    MetaInformation -> <|"XMP" -> <||>|>],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{672., 230.},
  PlotRange->{{0, 672.}, {0, 230.}}]], "Input",
 Evaluatable->False,ExpressionUUID->"58c1e3e2-f649-460e-be4a-07c247771515"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Prop", " ", "=", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["xX", "yY"], ")"}], "n"]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9647011245448627`*^9, 3.964701449800009*^9}, {
   3.964701494150717*^9, 3.964701497007182*^9}, 3.970483397242928*^9, {
   3.998998124877886*^9, 3.9989981293901367`*^9}, {3.998998229852322*^9, 
   3.99899823426661*^9}, {3.9989982705470743`*^9, 3.9989982708367147`*^9}, {
   3.998998718328534*^9, 3.998998718553013*^9}, {3.9989991209546013`*^9, 
   3.9989991222949057`*^9}, {3.999510009771818*^9, 3.999510010704301*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"bd23182f-4637-4336-86ac-b2f50a16db42"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", "ToUnNorm", "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.998998806725932*^9, 3.9989988130736094`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"f4f058ce-9f0e-49ca-bcff-4e1b42f81f38"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ToUnNorm", " ", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y0u", "->", " ", 
       RowBox[{"y0u", "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "yY"}], ")"}]}]}], ",", 
      RowBox[{"y0d", "->", " ", 
       RowBox[{"y0d", "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "yY"}], ")"}]}]}], ",", 
      RowBox[{"x0u", "->", " ", 
       RowBox[{"x0u", "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "xX"}], ")"}]}]}], ",", 
      RowBox[{"x0d", "->", " ", 
       RowBox[{"x0d", "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "xX"}], ")"}]}]}], ",", 
      RowBox[{"x0X", "->", 
       RowBox[{"x0X", "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "xX"}], ")"}]}]}], " ", ",", 
      RowBox[{"y0Y", "->", " ", 
       RowBox[{"y0Y", "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "yY"}], ")"}]}]}], " ", ",", 
      RowBox[{"Xx0", "->", " ", 
       RowBox[{"Xx0", "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "xX"}], ")"}]}]}], ",", 
      RowBox[{"Yy0", "->", 
       RowBox[{"Yy0", "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "yY"}], ")"}]}]}], ",", 
      RowBox[{"Yy0Yu", "->", 
       RowBox[{"Yy0Yu", "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "yY"}], ")"}]}]}], ",", 
      RowBox[{"Yy0Yd", "->", 
       RowBox[{"Yy0Yd", "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "yY"}], ")"}]}]}], ",", 
      RowBox[{"Xx0Xu", "->", 
       RowBox[{"Xx0Xu", "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "xX"}], ")"}]}]}], " ", ",", 
      RowBox[{"Xx0Xd", "->", 
       RowBox[{"Xx0Xd", "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "xX"}], ")"}]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RemovingDenominators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"cc", "[", 
       RowBox[{"a___", ",", 
        RowBox[{"b_", "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "c_"}], ")"}]}], ",", "d___"}], "]"}], ":>", " ", 
      
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"2", "c"}], ")"}]}], " ", 
       RowBox[{"cc", "[", 
        RowBox[{"a", ",", "b", ",", "d"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"NCM", "[", 
       RowBox[{"a___", ",", 
        RowBox[{"b_", " ", 
         RowBox[{"cc", "[", "c___", "]"}]}], ",", "d___"}], "]"}], ":>", " ", 
      
      RowBox[{"b", " ", 
       RowBox[{"NCM", "[", 
        RowBox[{"a", ",", 
         RowBox[{"cc", "[", "c", "]"}], ",", "d"}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.998998224029847*^9, 3.9989982260329247`*^9}, {
  3.998998321241364*^9, 3.998998327098279*^9}, {3.998998385109229*^9, 
  3.998998694830035*^9}, {3.9989988269944677`*^9, 3.998998934266117*^9}, {
  3.998999010909852*^9, 3.9989990662708483`*^9}, {3.9989991257615623`*^9, 
  3.998999157599781*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"3bd1c7bf-8370-4aa9-8cb2-d6f28910abf2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", " ", 
  RowBox[{"VertexgFinal", " ", "=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Prop", " ", 
         RowBox[{"Vertexg", "[", 
          RowBox[{"[", "ii", "]"}], "]"}]}], " ", "/.", " ", "ToUnNorm"}], 
       " ", "//.", " ", "RemovingDenominators"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"Length", "[", " ", "Vertexg", "]"}]}], "}"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9989987288327217`*^9, 3.998998803220351*^9}, {
  3.998998871171976*^9, 3.998998881673916*^9}, {3.998998948234127*^9, 
  3.9989989815305977`*^9}, {3.998999256335597*^9, 3.998999313542016*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"67219bd3-7dab-4a8f-958f-56b98145f700"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{"-", 
         FractionBox[
          RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
               FractionBox["xX", "yY"], ")"}], "n"], " ", 
            RowBox[{"cc", "[", 
              
              RowBox[{"\[CapitalLambda]", ",", "y0u", ",", "\[CapitalLambda]",
                 ",", "x0d"}], "]"}]}], 
          RowBox[{"4", " ", "xX", " ", "yY"}]]}], "-", 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
             FractionBox["xX", "yY"], ")"}], "n"], " ", 
          RowBox[{"cc", "[", 
            
            RowBox[{"\[CapitalLambda]", ",", "Yy0Yu", ",", "\[CapitalLambda]",
               ",", "x0d"}], "]"}]}], 
        RowBox[{"4", " ", "xX", " ", "yY"}]], "+", 
       FractionBox[
        RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
             FractionBox["xX", "yY"], ")"}], "n"], " ", 
          RowBox[{"cc", "[", 
            
            RowBox[{"\[CapitalLambda]b", ",", "x0u", ",", "\[CapitalLambda]b",
               ",", "y0d"}], "]"}]}], 
        RowBox[{"4", " ", "xX", " ", "yY"}]], "+", 
       TemplateBox[{"5167"}, "OutputSizeLimit`Skeleton"], "+", 
       FractionBox[
        RowBox[{"5", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
             FractionBox["xX", "yY"], ")"}], "n"], " ", 
          RowBox[{"NCM", "[", 
            RowBox[{
              RowBox[{"cc", "[", 
                
                RowBox[{
                 "\[CapitalLambda]", ",", "Yy0", ",", "\[CapitalTheta]", ",", 
                  "Xx0Xu", ",", "\[CapitalTheta]", ",", "y0d", ",", 
                  "\[CapitalTheta]", ",", "Xx0"}], "]"}], ",", 
              RowBox[{"cc", "[", 
                
                RowBox[{
                 "\[CapitalTheta]", ",", "x0X", ",", "\[CapitalLambda]", ",", 
                  "y0Y"}], "]"}], ",", 
              RowBox[{"cc", "[", 
                
                RowBox[{
                 "\[CapitalTheta]", ",", "x0u", ",", "\[CapitalTheta]", ",", 
                  "y0d", ",", "\[CapitalTheta]", ",", "x0u", ",", 
                  "\[CapitalTheta]", ",", "y0d"}], "]"}], ",", 
              RowBox[{"cc", "[", 
                
                RowBox[{
                 "\[CapitalPsi]", ",", "y0u", ",", "\[CapitalPsi]", ",", 
                  "x0d", ",", "\[CapitalPsi]", ",", "y0u", ",", 
                  "\[CapitalPsi]", ",", "x0d"}], "]"}]}], "]"}]}], 
        RowBox[{"1179648", " ", 
          SuperscriptBox["xX", "7"], " ", 
          SuperscriptBox["yY", "7"]}]], "-", 
       FractionBox[
        RowBox[{"5", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
             FractionBox["xX", "yY"], ")"}], "n"], " ", 
          RowBox[{"NCM", "[", 
            RowBox[{
              RowBox[{"cc", "[", 
                
                RowBox[{
                 "\[CapitalLambda]", ",", "Yy0", ",", "\[CapitalTheta]", ",", 
                  "Xx0Xu", ",", "\[CapitalTheta]", ",", "Yy0Yd", ",", 
                  "\[CapitalTheta]", ",", "Xx0"}], "]"}], ",", 
              RowBox[{"cc", "[", 
                
                RowBox[{
                 "\[CapitalTheta]", ",", "x0X", ",", "\[CapitalLambda]", ",", 
                  "y0Y"}], "]"}], ",", 
              RowBox[{"cc", "[", 
                
                RowBox[{
                 "\[CapitalTheta]", ",", "x0u", ",", "\[CapitalTheta]", ",", 
                  "y0d", ",", "\[CapitalTheta]", ",", "x0u", ",", 
                  "\[CapitalTheta]", ",", "y0d"}], "]"}], ",", 
              RowBox[{"cc", "[", 
                
                RowBox[{
                 "\[CapitalPsi]", ",", "y0u", ",", "\[CapitalPsi]", ",", 
                  "x0d", ",", "\[CapitalPsi]", ",", "y0u", ",", 
                  "\[CapitalPsi]", ",", "x0d"}], "]"}]}], "]"}]}], 
        RowBox[{"2359296", " ", 
          SuperscriptBox["xX", "7"], " ", 
          SuperscriptBox["yY", "7"]}]], "-", 
       FractionBox[
        RowBox[{"5", " ", 
          SuperscriptBox["n", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
             FractionBox["xX", "yY"], ")"}], "n"], " ", 
          RowBox[{"NCM", "[", 
            RowBox[{
              RowBox[{"cc", "[", 
                
                RowBox[{
                 "\[CapitalLambda]", ",", "Yy0", ",", "\[CapitalTheta]", ",", 
                  "Xx0Xu", ",", "\[CapitalTheta]", ",", "Yy0Yd", ",", 
                  "\[CapitalTheta]", ",", "Xx0"}], "]"}], ",", 
              RowBox[{"cc", "[", 
                
                RowBox[{
                 "\[CapitalTheta]", ",", "x0X", ",", "\[CapitalLambda]", ",", 
                  "y0Y"}], "]"}], ",", 
              RowBox[{"cc", "[", 
                
                RowBox[{
                 "\[CapitalTheta]", ",", "x0u", ",", "\[CapitalTheta]", ",", 
                  "y0d", ",", "\[CapitalTheta]", ",", "x0u", ",", 
                  "\[CapitalTheta]", ",", "y0d"}], "]"}], ",", 
              RowBox[{"cc", "[", 
                
                RowBox[{
                 "\[CapitalPsi]", ",", "y0u", ",", "\[CapitalPsi]", ",", 
                  "x0d", ",", "\[CapitalPsi]", ",", "y0u", ",", 
                  "\[CapitalPsi]", ",", "x0d"}], "]"}]}], "]"}]}], 
        RowBox[{"2359296", " ", 
          SuperscriptBox["xX", "7"], " ", 
          SuperscriptBox["yY", "7"]}]]}], Short[#, 8]& ], "line" -> 10, 
   "sessionID" -> 34258913831838686455, "byteCount" -> 2916480, "size" -> 8, 
   "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.998998730771482*^9, 3.9989988192058372`*^9}, {
   3.9989988746584473`*^9, 3.998998895758566*^9}, {3.998998937413995*^9, 
   3.9989989826886473`*^9}, 3.998999070347403*^9, 3.9989991694345293`*^9, {
   3.998999280007195*^9, 3.998999315189714*^9}, {3.999105243946034*^9, 
   3.9991052831045647`*^9}, {3.999105334967477*^9, 3.999105356064631*^9}, 
   3.999509889967104*^9, 3.999510030411303*^9, 4.0009869390350018`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"dba4ff3a-d58d-4c91-94e5-589711fbca46"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1060, 940},
WindowMargins->{{179, Automatic}, {Automatic, 7}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"fc38d617-e16a-4c37-a2d5-1cf9558e5775"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 12870, 219, 79, "Section",ExpressionUUID->"ed8ad769-574b-4970-8361-98a4b6d3728a"],
Cell[13453, 243, 15940, 277, 64, "Input",ExpressionUUID->"1ff689b3-e131-4dcf-af4d-7922a0495fb8",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[29418, 524, 389, 10, 52, "Input",ExpressionUUID->"dfb95dbe-f66b-4533-85d6-b296c8c3b979"],
Cell[29810, 536, 2796, 63, 95, "Output",ExpressionUUID->"28267fce-3f28-446a-a373-75bfd82360ff"]
}, Open  ]],
Cell[32621, 602, 254, 8, 48, "Input",ExpressionUUID->"30273203-bd03-41d3-bce8-7ffd229364d6",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[32900, 614, 283, 5, 52, "Input",ExpressionUUID->"69f3374f-9994-4515-a8c4-31881f5132c4"],
Cell[33186, 621, 2612, 73, 98, "Output",ExpressionUUID->"6f657863-e508-4ced-b593-917337c90911"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[35847, 700, 324, 5, 67, "Section",ExpressionUUID->"e841ed6b-9313-4508-9f10-8d4dc5e099b1"],
Cell[36174, 707, 496, 12, 52, "Input",ExpressionUUID->"dab10e45-dd64-47bb-b4f7-d789ccac95ae"],
Cell[36673, 721, 423, 10, 48, "Input",ExpressionUUID->"1c18c9b7-9573-4356-ba46-21562ed4d301",
 Evaluatable->False],
Cell[37099, 733, 40997, 678, 78, "Input",ExpressionUUID->"c7c59da6-6d11-4a4e-980c-cef1f43c29b4",
 Evaluatable->False],
Cell[78099, 1413, 75788, 1248, 69, "Input",ExpressionUUID->"a78a1c7a-ef37-4107-9d2e-028efff670c8",
 Evaluatable->False],
Cell[153890, 2663, 79206, 1303, 118, "Input",ExpressionUUID->"bb2190f7-41ce-4a22-b779-09372b821c4c",
 Evaluatable->False],
Cell[233099, 3968, 180, 4, 30, "Input",ExpressionUUID->"ff460b0e-4dd1-4a7e-9638-4b4e5663c919",
 Evaluatable->False],
Cell[233282, 3974, 14616, 245, 72, "Input",ExpressionUUID->"e4599cc1-b2f8-4256-8b11-8183f07ec98c",
 Evaluatable->False],
Cell[247901, 4221, 163, 2, 30, "Input",ExpressionUUID->"99ecc46a-ef9d-4838-aaf0-3d5994272e64"],
Cell[248067, 4225, 199, 6, 48, "Input",ExpressionUUID->"71b33e89-22bf-44c0-bcd2-14dda76b2098",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[248291, 4235, 239, 4, 30, "Input",ExpressionUUID->"bb2d10f6-f0d7-470d-a9cb-ff61895f9077"],
Cell[248533, 4241, 890, 23, 34, "Output",ExpressionUUID->"86d03853-3d05-4d89-bfcd-0ec0adeb890c"]
}, Open  ]],
Cell[249438, 4267, 22396, 375, 70, "Input",ExpressionUUID->"a63a192a-aa18-464a-98f5-2b7f397384f6",
 Evaluatable->False],
Cell[271837, 4644, 56621, 933, 243, "Input",ExpressionUUID->"58c1e3e2-f649-460e-be4a-07c247771515",
 Evaluatable->False],
Cell[328461, 5579, 718, 14, 71, "Input",ExpressionUUID->"bd23182f-4637-4336-86ac-b2f50a16db42"],
Cell[329182, 5595, 253, 5, 52, "Input",ExpressionUUID->"f4f058ce-9f0e-49ca-bcff-4e1b42f81f38"],
Cell[329438, 5602, 3042, 88, 136, "Input",ExpressionUUID->"3bd1c7bf-8370-4aa9-8cb2-d6f28910abf2"],
Cell[CellGroupData[{
Cell[332505, 5694, 826, 19, 52, "Input",ExpressionUUID->"67219bd3-7dab-4a8f-958f-56b98145f700"],
Cell[333334, 5715, 6291, 147, 237, "Output",ExpressionUUID->"dba4ff3a-d58d-4c91-94e5-589711fbca46"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Vertexg.txt <==
-cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d] - 
 cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d] + 
 cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d] + 
 cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd] - 
 n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
   \[CapitalLambda]b, x0X] - 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalLambda]b, Xx0])/2 - 
 n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
   \[CapitalTheta], x0X] + 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/2 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0X])/2 + n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], 
   x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0] + 
 2*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X, \[CapitalLambda], y0u, 
   \[CapitalPsi], x0d] - (n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/2 + 
 n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
   \[CapitalPsi], x0d] - 2*n*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
   \[CapitalLambda]b, Xx0, \[CapitalPsi], y0Y] + 
 (3*n*cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d])/2 - 
 (3*n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalLambda], x0X, \[CapitalTheta], y0d, \[CapitalTheta], x0X])/2 - 
 (n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalLambda], x0X, \[CapitalTheta], y0d, \[CapitalTheta], x0X])/2 + 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalLambda], x0X, \[CapitalTheta], y0d, \[CapitalTheta], Xx0])/2 + 
 n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
   \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalLambda]b, x0X] + 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0])/3 + 
 (2*n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X])/3 - 
 (2*n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X])/3 + 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0])/3 - 
 (n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0])/3 - 
 2*n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
   \[CapitalPsi], Xx0, \[CapitalLambda]b, y0d, \[CapitalTheta], x0X] - 
 (2*n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalLambda]b, y0d, \[CapitalTheta], x0X])/3 - 
 (3*n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], x0d])/2 + 
 2*n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
   \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd] - 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0X, \[CapitalLambda], Yy0, \[CapitalTheta], Xx0])/2 + 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, x0X])/2 + 
 n*cc[\[CapitalLambda], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d, 
   \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0] + 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X])/2 - 
 2*n*cc[\[CapitalLambda], y0u, \[CapitalPsi], Xx0, \[CapitalLambda]b, y0d, 
   \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X] - 
 (2*n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], Xx0, \[CapitalLambda]b, y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X])/3 + 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X, \[CapitalLambda], Yy0, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d])/2 - 
 n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
   \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d] - 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d])/3 - 
 2*n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, 
   \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], x0X] + 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0X])/3 + 
 n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0Y, 
   \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X] - 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d])/3 - 
 (n^2*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
    y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d])/3 + 
 2*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
   \[CapitalTheta], x0u, \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d] - 
 (2*n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d])/3 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0Y, \[CapitalLambda]b, x0X])/2 - 
 n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
   \[CapitalTheta], Xx0, \[CapitalPsi], y0Y, \[CapitalLambda]b, Xx0] - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d])/2 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0, \[CapitalPsi], y0Y, \[CapitalTheta], x0X])/2 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
    \[CapitalLambda], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d])/2 + 
 (3*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, 
    \[CapitalLambda], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d])/2 - 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, 
    \[CapitalLambda], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d])/2 + 
 2*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalLambda]b, y0Y, 
   \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d] - 
 (2*n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalLambda]b, 
    y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d])/3 + 
 n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X, \[CapitalLambda], y0u, 
   \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0] + 
 n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X, \[CapitalLambda], y0u, 
   \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0] + 
 n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X, \[CapitalLambda], y0Y, 
   \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d] - 
 n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X, \[CapitalLambda], y0Y, 
   \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d] - 
 n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
   \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalLambda]b, x0X] - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalLambda]b, Xx0])/3 - 
 n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0Y, 
   \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, x0X] - 
 2*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0Y, 
   \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0] - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0Y, 
    \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X])/2 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d])/2 + 
 n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
   \[CapitalTheta], Xx0, \[CapitalPsi], y0Y, \[CapitalTheta], x0X] - 
 n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, 
   \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d] + 
 n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
   \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0X] + 
 (2*n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0])/3 + 
 (2*n^2*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0])/3 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X])/2 - 
 2*n*cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], y0d, 
   \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d] - 
 (3*n*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y])/2 + 
 (n^2*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y])/2 - 
 (3*n*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalLambda]b, Yy0Yd])/2 - 
 (n*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y])/2 + 
 n*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0, 
   \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd] - 
 n^2*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0, 
   \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd] + 
 n*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0Xu, 
   \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y] + 
 n^2*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, 
   Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y] - 
 2*n*cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, 
   \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y] + 
 2*n*cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
   \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d] - 
 (n*cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd])/
  2 + (3*n*cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d])/2 + 
 (n^2*cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d])/2 + 
 (n*cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd])/
  2 + (n*cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y])/2 + 
 (3*n*cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
    x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y])/2 - 
 (n*cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/3 + 
 (n^2*cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/3 - 
 n*cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], y0d, 
   \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
   \[CapitalPsi], y0u, \[CapitalPsi], x0d] - 
 n^2*cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], y0d, 
   \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
   \[CapitalPsi], y0u, \[CapitalPsi], x0d] - 
 (2*n*cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0])/3 + 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], Yy0, \[CapitalLambda], x0d])/3 + 
 (n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], Yy0, \[CapitalLambda], x0d])/3 - 
 (3*n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd])/2 - 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0Y, \[CapitalLambda], x0X, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0])/3 + 
 (n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0Y, \[CapitalLambda], x0X, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0])/3 + 
 (5*n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0, \[CapitalLambda], x0X, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/2 + 
 n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
   \[CapitalPsi], Xx0, \[CapitalTheta], Yy0, \[CapitalLambda], x0X, 
   \[CapitalTheta], y0d, \[CapitalTheta], x0X] + 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0, \[CapitalLambda], x0X, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X])/2 + 
 n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
   \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
   \[CapitalTheta], Yy0, \[CapitalLambda], x0d] - 
 n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
   \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
   \[CapitalTheta], Yy0, \[CapitalLambda], x0d] - 
 (4*n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd])/3 + 
 (4*n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd])/3 + 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X, 
    \[CapitalLambda], Yy0, \[CapitalTheta], Xx0])/3 - 
 (n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X, 
    \[CapitalLambda], Yy0, \[CapitalTheta], Xx0])/3 - 
 (5*n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, x0X])/3 - 
 (2*n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, x0X])/3 + 
 2*n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
   \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
   \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0] + 
 (n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0])/3 - 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0])/4 - 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0])/2 + 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0])/4 + 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, x0X])/4 + 
 (n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, x0X])/4 + 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0])/2 + 
 (n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0])/2 + 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/4 + 
 (n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/4 - 
 n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
   \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, 
   \[CapitalTheta], y0d, \[CapitalTheta], x0X] - 
 (4*n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/3 - 
 (n^3*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/3 - 
 n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
   \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
   \[CapitalTheta], y0d, \[CapitalTheta], Xx0] + 
 (n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0])/3 + 
 (5*n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/6 + 
 (n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/3 + 
 n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
   \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0, 
   \[CapitalPsi], y0u, \[CapitalPsi], x0d] + 
 (n^2*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/3 - 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/4 + 
 (2*n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], Yy0, \[CapitalLambda], x0d])/3 - 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd])/2 + 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, 
    \[CapitalLambda], Xx0, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/3 + 
 (n^2*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, 
    \[CapitalLambda], Xx0, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/3 + 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/4 - 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X, \[CapitalLambda], Yy0, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/3 - 
 (n^2*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X, \[CapitalLambda], Yy0, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/3 - 
 n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
   \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalLambda], x0X, 
   \[CapitalTheta], y0d, \[CapitalTheta], x0X] + 
 (2*n^2*cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalLambda], x0X, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/3 + 
 (n^3*cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalLambda], x0X, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/3 + 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, x0X])/4 - 
 (n^2*cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, x0X])/4 + 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0])/2 - 
 (n^2*cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0])/2 + 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/4 - 
 (n^2*cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/4 - 
 n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
   \[CapitalPsi], Xx0, \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, 
   \[CapitalTheta], y0d, \[CapitalTheta], x0X] + 
 (2*n^2*cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/3 + 
 (n^3*cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/3 - 
 2*n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
   \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, 
   \[CapitalPsi], y0u, \[CapitalPsi], x0d] + 
 (n^2*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/3 - 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], Xx0])/2 - 
 (n^2*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], Xx0])/2 - 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/2 + 
 (n^2*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/2 - 
 n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, 
   \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
   \[CapitalTheta], y0d, \[CapitalTheta], x0X] - 
 n^2*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, 
   \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
   \[CapitalTheta], y0d, \[CapitalTheta], x0X] + 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/2 - 
 n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, 
   \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
   \[CapitalTheta], y0d, \[CapitalTheta], x0X] + 
 n^2*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
   Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
   \[CapitalTheta], y0d, \[CapitalTheta], x0X] + 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/6 + 
 (n^2*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/3 + 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X])/2 - 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/2 + 
 (n^2*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/2 - 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/2 - 
 (n^2*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
    y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/2 + 
 (7*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalLambda]b, x0X])/3 - 
 (2*n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalLambda]b, x0X])/3 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalLambda]b, Xx0])/6 + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalLambda]b, Xx0])/3 - 
 (5*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/6 + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/3 + 
 n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
   \[CapitalTheta], x0u, \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, 
   \[CapitalPsi], y0Y, \[CapitalTheta], Xx0] + 
 (2*n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], Xx0])/3 - 
 (n^3*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], Xx0])/3 + 
 n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
   \[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], Xx0, 
   \[CapitalPsi], y0u, \[CapitalPsi], x0d] - 
 (4*n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/3 + 
 (n^3*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/3 - 
 (38*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X, \[CapitalLambda], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/9 + 
 (2*n^3*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X, \[CapitalLambda], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/9 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X])/4 - 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X])/4 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0])/2 - 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0])/2 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalLambda]b, x0X])/4 + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalLambda]b, x0X])/4 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalLambda]b, Xx0])/2 + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalLambda]b, Xx0])/2 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0X])/2 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], Xx0])/4 - 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], Xx0])/4 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/4 + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/4 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X])/4 + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X])/4 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0X])/4 - 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0X])/4 - 
 (5*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, 
    \[CapitalLambda], x0X, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/2 + 
 n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, 
   \[CapitalLambda], x0X, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
   \[CapitalPsi], y0u, \[CapitalPsi], x0d] - 
 n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, 
   \[CapitalLambda], Xx0, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
   \[CapitalPsi], y0u, \[CapitalPsi], x0d] - 
 (2*n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, 
    \[CapitalLambda], Xx0, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/3 + 
 (n^3*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, 
    \[CapitalLambda], Xx0, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/3 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0X, \[CapitalLambda], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/2 - 
 (7*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X, \[CapitalLambda], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0])/6 - 
 (2*n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X, \[CapitalLambda], 
    y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0])/3 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X, \[CapitalLambda], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0])/3 + 
 (n^3*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X, \[CapitalLambda], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0])/3 - 
 (7*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X, \[CapitalLambda], y0Y, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/6 + 
 (2*n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X, \[CapitalLambda], 
    y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/3 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X, \[CapitalLambda], y0Y, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/3 + 
 (n^3*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X, \[CapitalLambda], y0Y, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/3 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, x0X])/2 - 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, x0X])/2 + 
 n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
   \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
   \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0] - 
 n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
   \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
   \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0] + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/4 - 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/4 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/2 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalLambda]b, Xx0])/2 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X, \[CapitalLambda], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/2 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, x0X])/2 + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, x0X])/2 + 
 n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
   \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
   \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0] + 
 n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
   \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
   \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0] + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalLambda]b, x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/4 + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalLambda]b, x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/4 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, 
    \[CapitalLambda], x0X, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/2 + 
 (5*n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/3 - 
 (2*n^2*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
    y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/3 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], Xx0])/4 - 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], Xx0])/4 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/4 + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/4 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X])/2 + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X])/2 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0X])/2 - 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0X])/2 - 
 (7*n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/3 - 
 (2*n^2*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/3 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/4 + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/4 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/4 - 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
    y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X])/4 + 
 (3*n*cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
    y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/2 + 
 (4*n*cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
    y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/3 + 
 (4*n^2*cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
    y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d])/3 + 
 (n*cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0])/2 + 
 (38*n*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y])/9 - 
 (2*n^3*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
    x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y])/9 + 
 (7*n*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalLambda]b, Yy0Yd])/3 - 
 (n^2*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalLambda]b, Yy0Yd])/3 - 
 (7*n*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y])/2 + 
 n^2*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
   \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
   \[CapitalPsi], x0d, \[CapitalPsi], y0Y] + 
 n*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
   \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
   \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd] - 
 (4*n^2*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
    x0u, \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd])/3 + 
 (n^3*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd])/3 - 
 (n*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y])/2 + 
 n*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
   \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
   \[CapitalPsi], Xx0, \[CapitalLambda]b, Yy0Yd] + 
 n^2*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
   \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
   \[CapitalPsi], Xx0, \[CapitalLambda]b, Yy0Yd] + 
 (n*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd])/3 - 
 (n^2*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
    Xx0Xu, \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd])/3 + 
 (7*n*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, 
    Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd])/6 - 
 (2*n^2*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, 
    Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd])/3 + 
 (n*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd])/3 - 
 (n^3*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, 
    Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd])/3 + 
 (7*n*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, 
    Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y])/6 + 
 (2*n^2*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, 
    Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y])/3 + 
 (n*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, 
    Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y])/3 - 
 (n^3*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, 
    Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y])/3 + 
 (2*n*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd])/3 - 
 (7*n*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalLambda]b, y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d])/2 - 
 n^2*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
   \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalLambda]b, y0d, 
   \[CapitalTheta], x0u, \[CapitalTheta], y0d] + 
 (n*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalLambda]b, y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d])/2 - 
 (n*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y])/2 + 
 (n*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y])/2 - 
 (3*n*cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
    x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y])/2 - 
 (4*n*cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
    x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y])/3 + 
 (4*n^2*cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
    x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y])/3 - 
 (n*cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd])/2 + 
 (3*n*cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, y0d])/2 + 
 (4*n*cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, y0d])/3 + 
 (4*n^2*cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, y0d])/3 - 
 (n*cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd])/3 - 
 (n^2*cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd])/3 + 
 n*cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
   \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d, 
   \[CapitalTheta], x0u, \[CapitalTheta], y0d] + 
 (4*n^2*cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d])/3 + 
 (n^3*cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d])/3 + 
 (n*cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd])/3 + 
 (n^2*cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd])/3 + 
 (n*cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, y0d])/2 + 
 (n*cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, 
    x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y])/3 - 
 (n^2*cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, 
    x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y])/3 + 
 (7*n*cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
    x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y])/3 + 
 (n^2*cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
    x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y])/3 + 
 n*cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, 
   \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
   \[CapitalPsi], x0d, \[CapitalPsi], y0Y] - 
 n^2*cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
   x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
   \[CapitalPsi], x0d, \[CapitalPsi], y0Y] + 
 (2*n*cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
    Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd])/3 - 
 (3*n*cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
    Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/2 - 
 (n^2*cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
    Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/6 - 
 (47*n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalLambda]b, x0X])/9 + 
 (2*n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalLambda]b, x0X])/3 + 
 (2*n^3*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalLambda]b, x0X])/9 - 
 (2*n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalLambda]b, Xx0])/9 - 
 (7*n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0X])/4 - 
 (n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0X])/2 - 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0X])/3 - 
 (n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0X])/6 - 
 (2*n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0])/3 - 
 (n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0])/3 + 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalLambda]b, x0X])/3 + 
 (2*n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalLambda]b, Xx0])/3 - 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/3 - 
 (n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/6 + 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0X])/6 + 
 (16*n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/9 + 
 (4*n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/3 + 
 (2*n^3*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/9 - 
 (5*n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0X])/6 - 
 (n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0X])/3 - 
 (7*n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0X])/4 - 
 (n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0X])/2 + 
 (10*n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0X])/9 - 
 (2*n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0X])/3 - 
 (4*n^3*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0X])/9 - 
 (4*n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0])/3 + 
 (10*n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0])/9 + 
 (2*n^3*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0])/9 + 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d, 
    \[CapitalTheta], Xx0])/6 - 
 (n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d, 
    \[CapitalTheta], Xx0])/6 + 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0])/3 - 
 (n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0])/3 - 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0])/6 + 
 (n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0])/6 - 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0X])/12 + 
 (n^3*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0X])/12 - 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0])/6 + 
 (n^3*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0])/6 - 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/12 + 
 (n^3*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/12 + 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
    \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/3 + 
 (n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
    \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/9 - 
 (n^3*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
    \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/3 - 
 (n^4*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
    \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/9 + 
 (2*n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0])/3 - 
 (8*n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0])/9 + 
 (2*n^3*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0])/9 - 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0X])/6 + 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, 
    \[CapitalLambda], x0d])/2 - 
 (n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, 
    \[CapitalLambda], x0d])/6 - 
 (7*n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, 
    \[CapitalLambda], Xx0Xd])/6 - 
 (n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, 
    \[CapitalLambda], Xx0Xd])/6 - 
 (2*n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0Xu, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/3 - 
 (8*n^2*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0Xu, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/9 - 
 (2*n^3*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0Xu, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/9 + 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/6 + 
 (n^2*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/6 + 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0X])/4 + 
 (n^2*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0X])/3 - 
 2*n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
   \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
   \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
   \[CapitalLambda]b, Xx0] + 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0X])/6 + 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0])/3 - 
 (11*n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/12 + 
 (13*n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/6 - 
 (2*n^3*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/9 - 
 (7*n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/6 - 
 (n^2*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/3 - 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/6 - 
 (n^2*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/6 + 
 (5*n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalLambda]b, Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/9 - 
 (n^2*cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalLambda]b, Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/3 - 
 (2*n^3*cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalLambda]b, Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/9 - 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0X])/12 + 
 (n^3*cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0X])/12 - 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0])/6 + 
 (n^3*cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0])/6 - 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/12 + 
 (n^3*cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/12 + 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/3 + 
 (n^2*cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/9 - 
 (n^3*cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/3 - 
 (n^4*cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/9 + 
 (4*n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/3 + 
 (10*n^2*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
    y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/9 - 
 (2*n^3*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
    y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/9 + 2*n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, 
   x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
   \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
   \[CapitalTheta], y0d, \[CapitalTheta], Xx0] + 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], Xx0])/6 - 
 (n^3*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], Xx0])/6 + 
 (2*n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/3 - 
 (n^2*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/3 + 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/6 - 
 (n^3*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/6 + 
 (13*n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
    y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/9 - 
 (4*n^2*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
    y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/3 + n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, 
   x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
   \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
   \[CapitalTheta], y0d, \[CapitalTheta], x0X] + 
 (2*n^2*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
    y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/3 + 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/3 - 
 (n^3*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/3 - 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/3 - 
 (n^2*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
    Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
    Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/3 + 
 (4*n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
    Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/3 - 
 (2*n^2*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
    Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/3 - 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0])/3 + 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/3 - 
 (n^3*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
    Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/3 - 
 (2*n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/3 + 
 (n^2*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/3 + 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/9 + 
 (n^2*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/3 + 
 (2*n^3*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/9 + 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0X])/3 + 
 (n^2*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0X])/3 - 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/6 + 
 (n^3*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/6 - 
 (2*n^2*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
    y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/9 - 
 (2*n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
    y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/3 + 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0X])/3 - 
 (n*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
    Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/6 + 
 (n^3*cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
    Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/6 + 
 (14*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalLambda]b, x0X])/9 - 
 2*n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
   \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
   \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
   \[CapitalLambda]b, x0X] + 
 (4*n^3*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalLambda]b, x0X])/9 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalLambda]b, Xx0])/9 + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalLambda]b, Xx0])/3 - 
 (2*n^3*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalLambda]b, Xx0])/9 - 
 (5*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], Xx0])/9 - 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], Xx0])/3 + 
 (2*n^3*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], Xx0])/9 - 
 (13*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0])/6 + 
 (2*n^3*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0])/9 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], Xx0])/3 + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], Xx0])/9 + 
 (n^3*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], Xx0])/3 - 
 (n^4*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], Xx0])/9 - 
 (16*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/9 + 
 (4*n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/3 - 
 (2*n^3*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/9 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/3 + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/9 + 
 (n^3*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/3 - 
 (n^4*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/9 + 
 (5*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalLambda]b, x0X])/6 - 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalLambda]b, x0X])/3 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
    \[CapitalLambda]b, x0X])/12 - 
 (n^3*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
    \[CapitalLambda]b, x0X])/12 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
    \[CapitalLambda]b, Xx0])/6 - 
 (n^3*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
    \[CapitalLambda]b, Xx0])/6 - n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], 
   x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
   \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalLambda]b, x0u, 
   \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X] + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0X])/2 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalLambda]b, x0X])/3 + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalLambda]b, x0X])/6 + 
 (2*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalLambda]b, Xx0])/3 + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalLambda]b, Xx0])/3 + n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], 
   x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
   \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
   \[CapitalPsi], y0Y, \[CapitalTheta], x0X] + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0X])/2 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalLambda]b, x0X])/12 - 
 (n^3*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalLambda]b, x0X])/12 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalLambda]b, Xx0])/6 - 
 (n^3*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalLambda]b, Xx0])/6 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0X])/3 + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0X])/3 + 
 (11*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0])/12 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], Xx0])/12 - 
 (n^3*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], Xx0])/12 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/3 - 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/6 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/12 - 
 (n^3*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/12 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0X])/3 + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0X])/6 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0X])/12 + 
 (n^3*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0X])/12 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0X])/12 + 
 (n^3*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0X])/12 + 
 (7*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0])/6 - 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0])/3 - 
 (2*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0X])/3 - 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0X])/3 + 
 (2*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0])/9 + 
 (4*n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0])/3 - 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0X])/3 + n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], 
   Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
   \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
   \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0] - 
 (2*n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0])/3 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0X])/6 - 
 (n^3*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0X])/6 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0])/3 - 
 (n^3*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0])/3 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/12 - 
 (n^3*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/12 - n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], 
   Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
   \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
   \[CapitalTheta], y0d, \[CapitalTheta], x0X] + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalLambda]b, x0u, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/2 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/6 + 
 (7*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/4 - 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/2 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalLambda]b, Xx0])/3 + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalLambda]b, Xx0])/3 + 
 (5*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/6 - 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/3 + 
 (2*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0X])/3 + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0X])/3 + 
 (4*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0])/3 + 
 (2*n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
    y0d, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0])/3 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalLambda]b, x0X])/6 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalLambda]b, Xx0])/3 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/3 + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/6 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0X])/6 + 
 (7*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/4 - 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/2 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/6 + n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], 
   Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
   \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
   \[CapitalTheta], y0d, \[CapitalTheta], x0X] + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/2 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0X])/6 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/3 + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/3 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0X])/6 - 
 (n^3*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
    Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, x0X])/6 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0])/3 - 
 (n^3*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
    Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0])/3 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/12 - 
 (n^3*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
    Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/12 + 
 (2*n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0X])/3 - 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0X])/3 - 
 (10*n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
    y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/9 - 
 (2*n^2*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
    y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/3 + 
 (4*n^3*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
    y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/9 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0])/4 + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0])/3 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], Xx0])/12 - 
 (n^3*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], Xx0])/12 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/3 - 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/6 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/12 - 
 (n^3*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/12 - 
 (2*n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0X])/3 + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0X])/3 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0X])/6 + 
 (n^3*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0X])/6 - 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0X])/3 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0X])/6 + 
 (n^3*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0X])/6 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0])/6 - 4*n*cc[\[CapitalLambda], Yy0, 
   \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
   \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
   \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0] - 
 (2*n^2*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0])/3 + 
 (2*n^3*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0])/9 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/3 + 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/6 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0])/3 - 
 (14*n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/9 - 2*n^2*cc[\[CapitalLambda], Yy0, 
   \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
   \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
   \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X] - 
 (4*n^3*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/9 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/12 + 
 (n^3*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/12 - 
 (5*n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
    y0d, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/6 - 
 (n^2*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
    y0d, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/3 + 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0X])/6 - 
 (n*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
    Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/12 + 
 (n^3*cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
    Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X])/12 + 
 (n*cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
    Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/6 - 
 (n^2*cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
    Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d])/6 - 
 (n*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalLambda]b, Yy0Yd])/2 + 
 (n^2*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
    x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalLambda]b, Yy0Yd])/6 - 
 (n*cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
    Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y])/2 + 
 (n^2*cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
    Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y])/6 - 
 (n*cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalLambda]b, y0d])/2 + 
 (n^2*cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalLambda]b, y0d])/6 - 
 (n*cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
    Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y])/2 + 
 (n^2*cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
    Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y])/6 - 
 (n*cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0])/2 - 
 (n^2*cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0])/18 + 
 n*cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], Yy0Yd, 
   \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
   \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
   \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d] + 
 (10*n^2*cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
    Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d])/9 + 
 (n^3*cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
    Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d])/9 - 
 (n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], x0d])/3 + 
 (4*n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], x0d])/9 - 
 (n^3*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], x0d])/9 + 
 (7*n*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd])/
  9 - (2*n^2*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], 
    y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd])/
  3 - (n^3*cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd])/
  9 + (n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
    y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], x0d])/6 - 
 (n^2*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], x0d])/18 - 
 (7*n*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd])/
  18 - (n^2*cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
    y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd])/
  18 + (5*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
    y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X, 
    \[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0])/18 + 
 (5*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X, \[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0])/18 - 
 (5*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X, \[CapitalLambda], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d])/6 + 
 (5*n*cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X, 
    \[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d])/18 + 
 (n*cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0])/18 - 
 (n^2*cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
    y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0])/18 - 
 (n*cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
    Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d])/9 + 
 (n^3*cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
    Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d])/9 - 
 (n*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd])/
  6 + (n^2*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
    x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd])/
  18 + (n*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
    x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalLambda]b, Yy0Yd])/3 + 
 (2*n^2*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
    x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalLambda]b, Yy0Yd])/9 - 
 (n^3*cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
    x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalLambda]b, Yy0Yd])/9 + 
 (n*cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd])/6 - 
 (n^2*cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
    x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd])/18 - 
 (n*cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
    Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y])/3 + 
 (4*n^2*cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
    Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y])/9 - 
 (n^3*cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
    Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y])/9 - 
 (n*cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d])/
  3 - (2*n^2*cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], 
    x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d])/
  9 + (n^3*cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d])/
  9 + (n*cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
    Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d])/6 - 
 (n^2*cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
    Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d])/18 + 
 (n*cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
    x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd])/6 - 
 (n^2*cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
    x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd])/18 - 
 (n*cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
    Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y])/3 + 
 (4*n^2*cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
    Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y])/9 - 
 (n^3*cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
    Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
    \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y])/9 + 
 n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
   cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0Y]] - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/2 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/2 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0Yd]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0Yd]])/4 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/4 + 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/3 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/3 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/3 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/9 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/9 + 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/18 + 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/2 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/18 + 
 (3*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (3*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/2 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/6 + 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/6 + 
 (3*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/4 + 
 (5*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/12 + 
 (3*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/4 - 
 (2*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/3 - 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/12 - 
 (25*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/18 - 
 (2*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/3 - 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/18 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/36 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/4 + 
 (n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/36 - 
 (3*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/2 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/3 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/18 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/36 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/4 + 
 (n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/36 + 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/2 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/18 + 
 n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d], 
   cc[\[CapitalTheta], x0X, \[CapitalLambda], Yy0]] - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalLambda]b, Xx0]])/3 - 
 (7*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/2 - 
 (7*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/3 - 
 (2*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/3 - 
 (7*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/6 - 
 (3*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/2 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/3 - 
 n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
   cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d]] - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/3 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/2 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/2 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/2 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/2 + 
 (37*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/9 - 
 n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
   cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d]] - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/9 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/3 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/6 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/6 + 
 (2*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/3 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/6 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/6 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/3 - 
 (7*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/9 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/3 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/3 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalLambda]b, Xx0]])/3 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/4 - 
 n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
   cc[\[CapitalTheta], x0X, \[CapitalLambda], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y]] - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalLambda]b, Xx0]])/3 - 
 (7*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/2 + 
 (2*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalLambda], x0X, \[CapitalTheta], Yy0Yd]])/3 - 
 (2*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalLambda], x0X, \[CapitalTheta], Yy0Yd]])/3 - 
 (11*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalLambda]b, y0d]])/9 + 
 (7*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/6 - 
 (3*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/2 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/3 + 
 n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0X], 
   cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d]] + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/2 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/2 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/2 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/2 - 
 (4*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/3 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/3 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/6 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/3 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/6 + 
 n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
   cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d]] + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/3 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/2 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/2 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/2 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/2 - 
 (4*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/3 - 
 n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
   cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d]] + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/9 - 
 (2*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/3 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/6 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/3 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/6 + 
 n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
   cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0Y]] + 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/2 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/2 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0Yd]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0Yd]])/4 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/4 + 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/2 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/6 + 
 (7*n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/6 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/3 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/3 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/9 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/9 + 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/6 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/12 + 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/3 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/12 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/2 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/18 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/36 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/36 - 
 (7*n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/18 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/3 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/18 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/36 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/12 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/36 + 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/18 + 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/12 + 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/3 - 
 n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
   cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]] + 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/6 + 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/6 + 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/18 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/18 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/18 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/18 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/18 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/18 + 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/9 + 
 n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd], 
   cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalLambda]b, y0d]] - 
 (5*n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/3 + 
 (2*n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/3 - 
 (2*n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalLambda]b, y0d]])/3 - 
 (2*n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalLambda]b, y0d]])/3 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/3 - 
 n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
   cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0Y]] + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/2 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/2 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0Yd]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0Yd]])/4 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/4 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/3 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/3 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/9 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/9 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/18 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/18 - 
 n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
   cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0Y]] + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/2 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/2 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0Yd]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0Yd]])/4 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/4 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/2 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/6 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/3 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/3 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/9 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/9 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/6 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/12 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/3 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/12 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/2 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/18 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/36 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 - 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/36 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/2 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/3 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/18 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/36 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/12 - 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/36 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/18 - 
 n*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0Y], 
   cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d]] - 
 (5*n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalLambda]b, y0d]])/3 - 
 (2*n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalLambda]b, y0d]])/3 - 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 + 
 (3*n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/2 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/6 - 
 (7*n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/6 - 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/12 - 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/3 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/12 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/2 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/18 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/36 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 + 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/36 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/2 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/3 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/18 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/36 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/12 + 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/36 - 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/18 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (2*n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/3 - 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/18 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/18 - 
 (13*n*NCM[cc[y0Y, \[CapitalLambda]b, x0u, \[CapitalLambda]b, Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/6 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/3 - 
 (2*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/3 + 
 (3*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/12 + 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, 
     Yy0Yd]])/3 + (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d]])/3 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalLambda], Xx0, \[CapitalTheta], y0d]])/3 + 
 (7*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0, 
     \[CapitalLambda], Xx0, \[CapitalTheta], y0d]])/3 - 
 (2*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0, 
     \[CapitalLambda], Xx0, \[CapitalTheta], y0d]])/3 + 
 n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0X, \[CapitalLambda], Yy0]] - 
 (7*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0X, \[CapitalLambda], y0Y, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/3 - 
 (2*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0X, \[CapitalLambda], y0Y, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/3 + 
 n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d], cc[\[CapitalTheta], x0X, \[CapitalLambda], Yy0, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]] + 
 (4*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d]])/3 - 
 (11*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d]])/9 + 
 (4*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/3 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/4 - 
 (5*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X, 
     \[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  6 - n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
    \[CapitalTheta], x0X], cc[\[CapitalTheta], x0X, \[CapitalLambda], Yy0]] - 
 (7*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/3 - 
 (2*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/3 - 
 (5*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d]])/2 + 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/2 + 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0X, \[CapitalLambda], Yy0]])/
  2 + (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], 
     y0Y, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0]])/2 - (19*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalLambda]b, x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalLambda]b, x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/12 + 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalLambda]b, x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/4 + 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/2 + 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0, 
     \[CapitalLambda], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0, 
     \[CapitalLambda], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/12 - 
 (7*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0, 
     \[CapitalLambda], Xx0Xd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0, 
     \[CapitalLambda], Xx0Xd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/12 - 
 (7*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalLambda]b, y0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalLambda]b, y0d]])/2 + 
 (7*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalLambda]b, y0d]])/6 + 
 (3*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalLambda]b, y0d]])/2 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalLambda]b, y0d]])/3 + 
 (5*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/3 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/2 - 
 (3*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/2 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/3 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/3 - 
 (3*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/4 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/2 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/2 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, 
     \[CapitalLambda], x0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/3 + 
 (2*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0, \[CapitalLambda], x0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/3 + 
 (2*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0, \[CapitalLambda], Xx0Xd], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/3 - 
 (2*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0, \[CapitalLambda], Xx0Xd], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/3 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/4 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0, \[CapitalTheta], Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/3 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0X, \[CapitalLambda], Yy0]])/
  2 - (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0]])/2 - (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/2 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
    y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
    y0Y]] + n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
   cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y]] - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/2 - 
 (3*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/2 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd]])/4 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/4 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/4 - 
 (19*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (2*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/3 - 
 n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
    y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
    \[CapitalTheta], Yy0Yd]] + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/3 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/2 - 
 (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/6 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/9 + 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/9 - 
 (3*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/4 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/2 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/2 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/2 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/4 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/2 - 
 (3*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/4 - 
 (5*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/2 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/2 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0X], cc[\[CapitalPsi], y0Y, \[CapitalLambda]b, Xx0]])/
  3 + (4*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/3 - 
 (2*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/3 + 
 (4*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalLambda]b, y0d]])/3 + 
 (2*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalLambda]b, y0d]])/3 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalLambda]b, Yy0Yd]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalLambda]b, Yy0Yd]])/6 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/6 - 
 (8*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], Yy0Yd]])/9 + 
 (4*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], Yy0Yd]])/3 - 
 (4*n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], Yy0Yd]])/9 - 
 (8*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalLambda]b, y0d]])/9 - 
 (4*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalLambda]b, y0d]])/3 - 
 (4*n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalLambda]b, y0d]])/9 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/18 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/18 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0Yd]])/18 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd]])/18 - 
 (7*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/2 + 
 (5*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/3 + 
 (7*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], Yy0Yd]])/6 - 
 (3*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], Yy0Yd]])/2 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], Yy0Yd]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0Y]])/2 + (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/4 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/2 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd]])/8 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/8 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/6 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/6 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/2 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/18 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/18 - 
 n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
    y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
    y0Y]] - (3*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/2 + 
 n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d]] + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/2 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd]])/4 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/4 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/4 - 
 (19*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/2 + 
 (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/6 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/3 + 
 (2*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/3 + 
 n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
    y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
    y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0d]] + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/9 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/9 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], Xx0, \[CapitalLambda]b, y0d]])/2 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalLambda]b, y0d]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalLambda]b, y0d]])/3 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/4 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/2 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/2 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/3 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/3 - 
 (3*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/4 - 
 (5*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/2 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/2 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     Yy0Yd, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/2 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     Yy0Yd, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 + 
 n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d], cc[\[CapitalTheta], x0X, \[CapitalLambda], y0Y]] - 
 n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d], cc[\[CapitalTheta], x0X, \[CapitalLambda], Yy0]] - 
 (7*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/3 + 
 (2*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/3 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/2 + 
 (5*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/2 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/2 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/4 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], Yy0Yd]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], Yy0Yd]])/3 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/4 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/2 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/6 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/2 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/4 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0Y]])/2 + (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/2 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd]])/8 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/8 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/8 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/2 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/6 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/18 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/18 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/2 - 
 (3*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/2 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/3 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/3 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/4 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/2 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/4 - 
 (19*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/12 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/4 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/2 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/2 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/3 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/3 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (2*n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/3 + 
 (2*n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/3 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/12 + 
 (5*n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalLambda]b, Xx0]])/3 - 
 (2*n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalLambda]b, Xx0]])/3 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalLambda]b, Yy0Yd], cc[\[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/3 + 
 (2*n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalLambda]b, Yy0Yd], cc[\[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/3 - 
 n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d]] + 
 n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y], cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
    y0d]] + (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], Xx0, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, \[CapitalPsi], 
     Xx0, \[CapitalLambda]b, Yy0Yd], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/12 + 
 (2*n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/3 - 
 (2*n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/3 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/12 - 
 (5*n*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d]])/3 - 
 (2*n^2*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d]])/3 + 
 n*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
    \[CapitalTheta], x0u, \[CapitalLambda]b, y0d]] + 
 n*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d, 
    \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]] - 
 n*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
    \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, 
    y0d]] + (n*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d]])/2 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d]])/2 - (n*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0Y, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0Y, \[CapitalTheta], 
     x0u, \[CapitalLambda]b, y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/12 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalLambda]b, Xx0]])/3 + 
 (2*n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalLambda]b, y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/3 + 
 (2*n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/3 - 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, 
     x0u, \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/3 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d]])/2 + (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d]])/2 - 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/3 + 
 (2*n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/3 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/12 - 
 (3*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/12 + 
 (11*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/2 + 
 (4*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/9 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/18 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/2 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 + 
 (3*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/8 + 
 (5*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 + 
 (3*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/3 - 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], y0Y]])/3 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], Yy0]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], Yy0]])/3 + 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d]])/9 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d]])/12 - 
 n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
   cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d]] + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/3 + 
 (5*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X, \[CapitalLambda], Yy0]])/
  18 + (11*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], 
     y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/6 - 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/12 - 
 (5*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/2 - 
 (11*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/36 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/18 - 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/36 + 
 (4*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/6 + 
 (2*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], Yy0]])/3 - 
 (2*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], Yy0]])/3 + 
 (14*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d]])/9 - 
 (10*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], 
     y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d]])/9 - 
 (4*n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d]])/9 + 
 (5*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d]])/2 - 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d]])/3 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/3 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], Yy0]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], Yy0]])/6 + 
 (19*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/18 - 
 (7*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/18 + 
 (n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/18 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/6 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/3 + 
 (5*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d]])/2 - 
 (5*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], x0X, \[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/12 + 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 - 
 (7*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/3 - 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 - 
 (5*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, 
     x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/9 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, 
     x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/3 + 
 (2*n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, 
     x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/9 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/3 - 
 n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
    y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
   cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y]] - 
 (2*n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, 
     Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/9 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/12 + 
 (11*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/9 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/18 + 
 (7*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/12 - 
 (17*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/9 + 
 (7*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/18 + 
 (4*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/9 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/18 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/6 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0X, \[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X, \[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, 
     Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/6 - 
 (3*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 - 
 (5*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0Y, \[CapitalLambda], x0X, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0Y, \[CapitalLambda], x0X, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (13*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0Y, \[CapitalLambda], x0X, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0Y, \[CapitalLambda], x0X, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalLambda], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], Yy0]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], Yy0]])/3 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalLambda], Yy0]])/3 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d]])/9 + 
 n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
   cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0Xu, 
    \[CapitalTheta], y0d]] + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d]])/3 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 + 
 (5*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X, 
     \[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  18 - (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, 
     \[CapitalLambda], x0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/2 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], 
     x0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 + 
 (2*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X, \[CapitalLambda], Yy0, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X, \[CapitalLambda], Yy0, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], 
     x0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/6 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (5*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/12 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 - 
 (7*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/4 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (3*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, 
     \[CapitalLambda], Xx0Xd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalLambda], x0X, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalLambda], x0X, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalLambda], x0X, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalLambda], x0X, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalLambda], x0X, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], Yy0]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], Yy0]])/6 - 
 (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0, \[CapitalLambda], x0X, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0, \[CapitalLambda], x0X, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0, \[CapitalLambda], x0X, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], 
     x0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], 
     x0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X, \[CapitalLambda], Yy0, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X, \[CapitalLambda], Yy0, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/3 + 
 n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
    y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
   cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y]] - 
 (2*n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/9 - 
 (11*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/36 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/18 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/36 + 
 (4*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/6 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/6 - 
 (17*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/36 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/18 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/36 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/6 - 
 (2*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/9 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/3 + 
 (2*n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/9 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/6 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/3 + 
 (2*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalLambda]b, Xx0]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalLambda]b, Xx0]])/3 - 
 (7*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, 
     x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/9 + 
 n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
    y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, 
    x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y]] - 
 (2*n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, 
     x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/9 - 
 (2*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, 
     Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/9 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, 
     Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/3 + 
 (2*n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, 
     Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/9 + 
 (19*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X, \[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X, \[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 + 
 (5*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd]])/2 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], 
     x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/6 + 
 (13*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0Y, \[CapitalLambda], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0Y, \[CapitalLambda], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0Y, \[CapitalLambda], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0Y, \[CapitalLambda], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (7*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalLambda], Yy0]])/3 - 
 (2*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalLambda], Yy0]])/3 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, 
     \[CapitalLambda], x0X, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/2 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0, \[CapitalLambda], x0X, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 + 
 (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0, \[CapitalLambda], x0X, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0, \[CapitalLambda], x0X, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 - 
 (5*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0, \[CapitalLambda], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0, \[CapitalLambda], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0, \[CapitalLambda], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0, \[CapitalLambda], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0, \[CapitalLambda], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X, \[CapitalLambda], y0Y, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 + 
 (7*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X, \[CapitalLambda], 
     y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X, \[CapitalLambda], 
     y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (7*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X, \[CapitalLambda], 
     y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X, \[CapitalLambda], 
     y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X, \[CapitalLambda], 
     y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X, \[CapitalLambda], 
     y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 - 
 n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0X], 
   cc[\[CapitalTheta], x0X, \[CapitalLambda], Yy0]] - 
 (11*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d]])/3 - 
 (3*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/4 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/12 - 
 (7*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/2 - 
 (17*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/36 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/18 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/36 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/6 + 
 (2*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalLambda]b, Xx0]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalLambda]b, Xx0]])/3 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalLambda]b, Xx0]])/4 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, 
     Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, 
     Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X, \[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (2*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], y0Y]])/3 - 
 (2*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0X, \[CapitalLambda], y0Y]])/
  3 + (2*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0X, \[CapitalLambda], Yy0]])/
  3 + (2*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0X, \[CapitalLambda], Yy0]])/
  3 + (14*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/9 + 
 (10*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/9 - 
 (4*n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/9 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d]])/3 - 
 (5*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/2 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/3 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0, \[CapitalLambda], x0X, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/2 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0, \[CapitalLambda], x0X, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0, \[CapitalLambda], x0X, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0, \[CapitalLambda], x0X, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/6 - 
 (5*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/9 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/3 + 
 (2*n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/9 + 
 (11*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/6 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/12 - 
 (5*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/2 - 
 (3*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/4 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/12 - 
 (7*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/2 - 
 (19*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/18 - 
 (7*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/6 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/18 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/18 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/6 - 
 (7*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/9 - 
 n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
    y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
   cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y]] - 
 (2*n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/9 + 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/12 - 
 (17*n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/18 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/9 + 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/18 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/9 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/18 - 
 (3*n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 + 
 (2*n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 - 
 (3*n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0Y]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0Y]])/12 - 
 (11*n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/6 + 
 (2*n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/9 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/18 + 
 (19*n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/18 - 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 - 
 (7*n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
   cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d]] - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 - 
 (7*n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 - 
 (2*n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/2 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/2 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 + 
 (5*n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (7*n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (7*n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 - 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 + 
 n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d], 
   cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d]] + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 + 
 n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
    x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
   cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d]] + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (2*n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/3 + 
 (2*n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/
  3 + (2*n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y], cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     y0d]])/3 - (2*n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y], cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     y0d]])/3 + (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalLambda]b, Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (7*n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/12 + 
 (35*n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/18 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/9 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/9 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/18 - 
 (3*n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 - 
 (2*n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/6 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 - 
 (3*n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/3 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d]])/3 - 
 (2*n*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/3 - 
 (2*n^2*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/3 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/6 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/6 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 - 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/12 + 
 (35*n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/18 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/9 - 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/6 + 
 (2*n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/9 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/18 + 
 (11*n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (3*n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/3 - 
 (2*n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3 - 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (2*n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/2 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (5*n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (11*n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 - 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 + 
 (3*n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/6 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/
  6 + (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 + 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/12 - 
 (11*n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/36 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/18 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/9 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/18 + 
 (7*n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/2 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 - 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/6 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/24 - 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0Y], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 - 
 (7*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/9 - 
 (11*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/36 - 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/36 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/8 + 
 (n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 + 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/2 + 
 (5*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/9 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/18 - 
 (3*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/36 + 
 (3*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  4 + (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/72 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/8 + 
 (n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/72 + 
 (11*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, Yy0Yd]])/9 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/4 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/36 + 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/12 + 
 (7*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/12 + 
 (5*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/18 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/36 - 
 (7*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/12 - 
 (5*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d]])/2 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d]])/3 + 
 (5*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X, 
     \[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/18 - 
 (5*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X, 
     \[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/18 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 - 
 (n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 + 
 (7*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 - 
 (7*n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 - 
 (n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 - 
 2*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
    y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
   cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d]] - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (7*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/6 - 
 (2*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/9 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/18 - 
 (7*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/18 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/3 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/18 - 
 (11*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/9 - 
 (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/9 + 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 + 
 (17*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/48 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/48 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d]])/4 + 
 (5*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X, \[CapitalLambda], Yy0]])/
  18 - (4*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/9 + 
 (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/36 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/36 + 
 (2*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/3 - 
 (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/36 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/36 - 
 n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
    Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
   cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d]] - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/9 + 
 (11*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/2 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (5*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 + 
 (5*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (17*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/16 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/2 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (11*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/48 - 
 (13*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 + 
 (7*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (11*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/9 + 
 (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 + 
 (5*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (11*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/9 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/48 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/48 + 
 (5*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/18 + 
 (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/18 + 
 (47*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 + 
 (7*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/16 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (4*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/9 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3 - 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 + 
 (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (7*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/16 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 - 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 + 
 (7*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 - 
 (7*n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 - 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 - 
 (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (5*n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/48 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/48 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/48 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/48 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 - 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 - 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/54 + 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 + 
 (n^5*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/54 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/9 - 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 + 
 (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (11*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/18 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (5*n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 + 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/2 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 + 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 + 
 (7*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 - 
 (5*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (13*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 + 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 - 
 (11*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 - 
 (7*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 + 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 + 
 n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
   cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d]] - 
 (13*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/9 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (7*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 + 
 (7*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 + 
 (11*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/9 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 + 
 (4*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/9 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 + 
 (13*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/54 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 + 
 (n^5*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/54 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalLambda]b, 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (5*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, Yy0Yd]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, Yy0Yd]])/2 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, Yy0Yd]])/3 + 
 (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (11*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/48 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (7*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (5*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (11*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (11*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (7*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/16 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/2 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/9 - 
 (11*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (7*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/16 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
    y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
   cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d]] + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/18 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/9 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/16 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 2*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
    Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
   cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d]] + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/2 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (5*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
    y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
   cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d]] + 
 (13*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/9 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/2 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
    Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
   cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d]] - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (7*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 + 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/36 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/36 + 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/18 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/18 + 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/9 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/36 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  12 + (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 + 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/72 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/72 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/72 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/72 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/36 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/36 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 - 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0Y, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/9 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/18 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/6 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/36 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 - 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/6 + 
 (5*n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/36 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/36 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 - 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/6 - 
 (2*n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/9 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/18 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/4 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/36 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/
  4 - (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/12 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/72 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/24 - 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/72 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/36 - 
 (n*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 + 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 - 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/9 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/18 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/36 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/36 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 + 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 - 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/6 + 
 (5*n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/36 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/36 - 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 - 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/6 - 
 (2*n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/9 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/18 - 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/4 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/36 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/
  4 - (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/12 - 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 - 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/72 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 + 
 (7*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/9 + 
 (11*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/36 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/36 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 - 
 (5*n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/36 - 
 (n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 + 
 (4*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, 
     \[CapitalLambda], x0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/9 - 
 (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, 
     \[CapitalLambda], x0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/36 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, 
     \[CapitalLambda], x0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/36 - 
 (2*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, 
     \[CapitalLambda], Xx0Xd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/3 + 
 (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, 
     \[CapitalLambda], Xx0Xd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/36 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, 
     \[CapitalLambda], Xx0Xd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/36 + 
 (5*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X, 
     \[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/36 + 
 (5*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X, \[CapitalLambda], Yy0, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/36 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, 
     \[CapitalLambda], x0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, 
     \[CapitalLambda], x0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 + 
 (7*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, 
     \[CapitalLambda], Xx0Xd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, 
     \[CapitalLambda], Xx0Xd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, 
     \[CapitalLambda], x0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, 
     \[CapitalLambda], x0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/18 + 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, 
     \[CapitalLambda], x0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 - 
 (7*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, 
     \[CapitalLambda], Xx0Xd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, 
     \[CapitalLambda], Xx0Xd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 - 
 (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X, 
     \[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 - 
 (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X, \[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 + 
 (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X, 
     \[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0X, \[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/36 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/36 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalLambda]b, Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalLambda]b, Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/36 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/36 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/36 + 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 + 
 (5*n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/36 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/18 - 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/36 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/36 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 + 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 - 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 + 
 (5*n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/18 - 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 + 
 (3*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/16 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/48 + 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/9 - 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/72 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/36 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/72 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 + 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/16 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/48 + 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  8 - (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 - (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  24 + (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 - (3*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/8 - 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/24 - 
 (9*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/16 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/8 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/48 + 
 (3*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd]])/32 - 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd]])/12 - 
 (n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd]])/96 + 
 (3*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/32 + 
 (5*n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/48 + 
 (n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/96 + 
 (37*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (3*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/8 + 
 (11*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/24 - 
 (5*n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/72 - 
 (n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/72 + 
 (25*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/72 + 
 (37*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/72 + 
 (13*n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/72 + 
 (n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/72 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/216 - 
 (n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/24 - 
 (n^5*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/216 + 
 (9*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/16 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/16 + 
 (3*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 + 
 (3*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/3 - 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/24 - 
 (9*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/16 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/16 - 
 (3*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 - 
 (3*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/8 - 
 (5*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (25*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/48 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/4 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/48 + 
 (3*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  8 - (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  12 - (n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 + (25*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 + (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  6 + (n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 + (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  24 + (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  216 - (n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  24 - (n^5*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  216 - (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  8 - (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 + (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d]])/4 + 
 n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
   cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
   cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d]] + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/6 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], Yy0], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], Yy0], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/3 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/2 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (7*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalLambda]b, Xx0]])/9 + 
 (2*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalLambda]b, Xx0]])/9 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalLambda]b, Xx0]])/18 - 
 (7*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/9 + 
 (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/9 + 
 (2*n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/9 - 
 (23*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X, 
     \[CapitalLambda], Yy0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/18 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X, 
     \[CapitalLambda], Yy0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/3 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X, 
     \[CapitalLambda], Yy0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/9 - 
 (7*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalLambda]b, Xx0]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalLambda]b, Xx0]])/6 - 
 n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
   cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0Xu, 
    \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y]] - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/2 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/6 + 
 (7*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 - 
 (3*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/2 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/2 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/2 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/4 + 
 (3*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/4 + 
 (13*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 - 
 (7*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d]])/48 - 
 (3*n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d]])/16 - 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalLambda], Xx0, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 - 
 (7*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], Xx0, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], Xx0, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X, 
     \[CapitalLambda], Yy0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/4 + 
 (7*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d]])/3 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d]])/12 + 
 (11*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d]])/36 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/3 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/16 + 
 (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X, 
     \[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  24 - (19*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/36 + 
 (7*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/36 - 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/36 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/12 - 
 (37*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/36 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/4 + 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/36 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/36 + 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/36 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/6 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/6 + 
 (7*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/36 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 - 
 (5*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/4 + 
 (5*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, 
     Yy0Yd]])/4 + (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d]])/16 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd]])/6 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/4 - 
 n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
   cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
   cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d]] + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/6 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/2 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], Yy0], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], Yy0], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (5*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalLambda], x0X, 
     \[CapitalTheta], Yy0Yd]])/18 - 
 (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalLambda], x0X, 
     \[CapitalTheta], Yy0Yd]])/18 + 
 (7*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/9 + 
 (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/9 - 
 (2*n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/9 + 
 (23*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X, 
     \[CapitalLambda], Yy0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/18 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X, 
     \[CapitalLambda], Yy0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/3 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X, 
     \[CapitalLambda], Yy0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/9 + 
 (7*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalLambda]b, Xx0]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y, \[CapitalLambda]b, Xx0]])/6 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/6 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X, 
     \[CapitalLambda], y0Y], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X, 
     \[CapitalLambda], y0Y], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 + 
 (3*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X, 
     \[CapitalLambda], Yy0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/2 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X, 
     \[CapitalLambda], Yy0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/2 - 
 n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
   cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, 
    \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y]] + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/2 - 
 (5*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/12 - 
 (17*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/2 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 - 
 (2*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0X, \[CapitalLambda], y0Y]])/
  3 + (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalLambda], x0X, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalLambda], x0X, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d]])/2 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d]])/4 + 
 (11*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d]])/36 - 
 (3*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/4 + 
 (13*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/12 - 
 (7*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/48 + 
 (3*n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/16 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 + 
 (7*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/9 + 
 (2*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/9 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0Y, 
     \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/18 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/36 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/36 - 
 (19*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/36 - 
 (7*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/36 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/36 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/3 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/4 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/36 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/36 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/36 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/8 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/24 - 
 (7*n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/48 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/8 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/48 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd]])/32 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd]])/24 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd]])/96 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/32 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/48 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/96 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (7*n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/72 + 
 (13*n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/72 - 
 (7*n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/72 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/72 + 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/8 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/72 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/72 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/72 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/216 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/72 + 
 (n^5*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/216 + 
 (3*n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/16 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/16 + 
 (5*n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 + 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/24 - 
 (3*n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/16 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/16 - 
 (5*n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/24 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (7*n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (3*n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/16 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/48 + 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (7*n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 - (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  12 + (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 + (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  8 - (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 + (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 - (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  216 - (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 + (n^5*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  216 - (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  24 + (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 - (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/12 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/16 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/48 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd]])/48 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd]])/48 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/48 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/48 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/18 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/72 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/36 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/72 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/108 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/108 + 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/8 - 
 (3*n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 + 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/12 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/8 + 
 (3*n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/4 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/16 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/48 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  24 - (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 - (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  24 + (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 + (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  108 - (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  108 - (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  36 + (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/3 - 
 (2*n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/3 + 
 (59*n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/18 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/3 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/9 + 
 (4*n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/2 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 - 
 (3*n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/2 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/2 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/16 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/48 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/18 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/72 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/36 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/72 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/16 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/48 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  24 - (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 - (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  24 + (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 - (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/8 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/24 - 
 (3*n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/16 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/8 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/48 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd]])/32 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd]])/24 + 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd]])/96 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/32 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/48 - 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/96 + 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/8 + 
 (5*n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/24 - 
 (7*n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/72 + 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/72 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/8 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/72 - 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/72 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/72 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/216 - 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/72 + 
 (n^5*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/216 + 
 (3*n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/16 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/16 - 
 (5*n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/24 - 
 (3*n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/16 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/16 + 
 (5*n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/24 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (13*n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (3*n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/16 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/48 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  8 - (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  12 + (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 + (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  8 - (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 + (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 - (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  216 - (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 + (n^5*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  216 - (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  24 + (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 - (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/3 - 
 (59*n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/18 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/3 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/9 + 
 (3*n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/2 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/2 + 
 (5*n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 - 
 (5*n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/8 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/24 + 
 (3*n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/16 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/8 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/48 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd]])/32 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd]])/24 - 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], Yy0Yd]])/96 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/32 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/48 + 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/96 - 
 (37*n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/8 - 
 (5*n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/24 + 
 (7*n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/72 - 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/72 - 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/8 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/72 + 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/72 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/72 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/216 + 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/72 - 
 (n^5*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/216 - 
 (3*n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/16 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/16 - 
 (3*n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 - 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/6 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/24 + 
 (3*n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/16 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], Xx0, \[CapitalTheta], y0d]])/16 + 
 (3*n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/24 + 
 (7*n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (3*n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/16 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/48 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  8 + (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  12 - (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 - (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  8 + (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 - (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 + (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  216 + (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 - (n^5*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  216 + (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  24 - (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 + (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/16 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0Y, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/48 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/18 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/72 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/36 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/72 + 
 (3*n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 - 
 (3*n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/16 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], Xx0, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/48 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  24 + (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 + (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  24 - (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 - (25*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], 
     y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d]])/18 - 
 (2*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/9 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/18 + 
 (25*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, Yy0Yd]])/18 - 
 (2*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, Yy0Yd]])/9 - 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, Yy0Yd]])/18 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd]])/6 + 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d]])/6 + 
 n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
    y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
    \[CapitalPsi], y0Y]] + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/2 + 
 (3*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d]])/
  4 + (13*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d]])/
  12 - (7*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalLambda]b, y0d]])/48 - 
 (3*n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     y0d]])/16 - (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalLambda]b, y0d]])/24 - 
 (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d]])/24 - (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d]])/12 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  24 - (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/24 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  16 - (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/16 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (7*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/
  6 + (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/18 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/
  9 - (2*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d]])/
  24 + (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d]])/12 + 
 (3*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  4 + (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/12 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d]])/
  6 - (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d]])/18 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0], cc[\[CapitalTheta], Xx0, \[CapitalLambda], 
     Yy0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/
  12 - (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/36 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d]])/
  4 - (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  48 - (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0X, \[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/72 - 
 (10*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/9 + 
 (31*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (15*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/16 - 
 (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/24 + 
 (7*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (17*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/48 + 
 (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0Y]])/18 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0X, \[CapitalLambda], 
     y0Y], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/
  12 + (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d]])/36 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/
  48 + (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/4 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/
  12 - (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X, \[CapitalLambda], Yy0]])/
  72 - (11*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/48 + 
 (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/16 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/
  8 + (11*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 + 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/144 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/
  3 - (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (7*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/36 + 
 (5*n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/36 + 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/
  18 - (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d]])/48 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d]])/
  16 + (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  24 - (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 (19*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (7*n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/48 - 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/144 - 
 (n^5*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/144 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/48 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/48 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d]])/24 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 - 
 (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/144 + 
 (n^5*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/144 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/
  12 - (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/8 + 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/
  24 - (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d]])/16 - 
 (5*n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d]])/48 - 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  24 - (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/
  16 + (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/16 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (5*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  16 + (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/2 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  24 + (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/24 + 
 (11*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 + 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/144 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  3 + (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/24 - 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/16 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/16 - 
 (7*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (17*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/48 - 
 (17*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 + 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/24 - 
 (4*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/9 - 
 (2*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/3 - 
 (2*n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/9 + 
 (4*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, Yy0Yd]])/9 - 
 (2*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, Yy0Yd]])/3 + 
 (2*n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, Yy0Yd]])/9 + 
 (2*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     Yy0Yd]])/3 - (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, Yy0Yd]])/9 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     Yy0Yd]])/9 - (2*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d]])/3 - 
 (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d]])/
  9 - (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d]])/9 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     y0d]])/9 + (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalLambda]b, y0d]])/6 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     y0d]])/18 - (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalLambda]b, Yy0Yd]])/108 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd]])/108 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd]])/9 + (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, 
     x0u, \[CapitalTheta], Yy0Yd]])/6 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd]])/18 - 
 (17*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0X, \[CapitalLambda], 
     y0Y], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0X, \[CapitalLambda], 
     y0Y], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/2 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0X, \[CapitalLambda], 
     y0Y], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
    \[CapitalTheta], Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
    \[CapitalPsi], x0d, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, 
    \[CapitalLambda]b, Yy0Yd]] + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, Yy0Yd]])/2 - 
 (3*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     Yy0Yd]])/4 + (13*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, Yy0Yd]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     Yy0Yd]])/12 + 
 (7*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd]])/48 - 
 (3*n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd]])/16 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd]])/24 - 
 (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd]])/12 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/48 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/48 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/48 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/48 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/288 - 
 (n^5*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/288 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/
  48 - (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/48 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  24 + (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/16 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  48 - (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 - 
 (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/144 - 
 (n^5*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/144 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/
  16 + (5*n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/48 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/
  24 + (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  8 + (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/24 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y]])/6 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d]])/
  6 + (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     y0d]])/24 + (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d]])/16 - (7*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], Xx0, \[CapitalLambda], Yy0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0], cc[\[CapitalTheta], Xx0, \[CapitalLambda], 
     Yy0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d]])/24 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d]])/16 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d]])/16 - 
 (5*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0X, \[CapitalLambda], y0Y], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/12 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, Yy0Yd]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, Yy0Yd]])/6 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     Yy0Yd]])/6 + (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, Yy0Yd]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd]])/16 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0X, \[CapitalLambda], 
     y0Y], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0X, \[CapitalLambda], 
     y0Y], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (7*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/
  6 + (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d]])/18 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/
  9 - (3*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/
  12 + (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, Yy0Yd]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     Yy0Yd]])/18 - 
 (2*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/
  3 + (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/
  12 + (5*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/
  36 + (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/2 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/
  4 - (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/
  48 - (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/48 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (5*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/
  16 + (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/2 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalLambda]b, Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/
  24 - (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/4 - 
 (11*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0X, \[CapitalLambda], 
     y0Y], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0X, \[CapitalLambda], 
     y0Y], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (7*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/36 - 
 (5*n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/36 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/
  18 + (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/
  24 + (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/48 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/
  16 - (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/24 - 
 (3*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/16 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0X], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/48 - 
 (7*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/16 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/8 - 
 (17*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalLambda]b, Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/144 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalLambda]b, Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], 
     x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/48 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 - 
 (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/48 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/48 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/48 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/48 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/288 + 
 (n^5*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/288 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/
  24 - (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/16 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/
  48 - (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d]])/48 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  48 - (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/
  24 + (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/24 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/2 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  4 - (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  48 + (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/48 - 
 (11*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/48 + 
 (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/16 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  8 - (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/24 + 
 (10*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/9 + 
 (31*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 + 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (15*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/16 - 
 (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d]])/24 - 
 (3*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/16 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/48 - 
 (7*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/16 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/8 - 
 (19*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (7*n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/48 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (n^5*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/48 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalLambda]b, Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/48 + 
 (4*n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/2 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (5*n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 + 
 (5*n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/4 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/3 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 (3*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/16 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/18 + 
 (n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/144 + 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 + 
 (3*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/16 - 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (3*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/16 - 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/48 + 
 (7*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/36 + 
 (11*n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/48 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/432 - 
 (n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/48 - 
 (n^5*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/432 + 
 (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/48 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/72 + 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/144 - 
 (7*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/36 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 + 
 (7*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/144 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/18 + 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/144 + 
 (3*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     y0d]])/4 + (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d]])/24 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     y0d]])/12 - (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, 
     \[CapitalLambda], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], 
     x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 + 
 (7*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 - 
 (5*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X, \[CapitalLambda], Yy0, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0X, \[CapitalLambda], Yy0, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d]])/
  16 - (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0X, \[CapitalLambda], Yy0]])/
  72 + (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, 
     \[CapitalLambda], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/9 - 
 (5*n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], 
     x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], 
     x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 + 
 (5*n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (5*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 - 
 (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (5*n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X, \[CapitalLambda], 
     Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (11*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, Yy0Yd]])/36 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], 
     x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/16 - 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], 
     x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], 
     x0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/16 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], 
     x0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/48 - 
 (7*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, 
     \[CapitalLambda], Xx0Xd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/48 - 
 (5*n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, 
     \[CapitalLambda], Xx0Xd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 - 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (7*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, 
     \[CapitalLambda], Xx0Xd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/
  48 + (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, 
     \[CapitalLambda], Xx0Xd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/
  48 + (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d]])/48 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     y0d]])/16 - (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d]])/24 - 
 (5*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X, \[CapitalLambda], Yy0, 
     \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (5*n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X, \[CapitalLambda], Yy0, 
     \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], 
     x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], 
     x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/432 - 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], 
     x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (n^5*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], 
     x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/432 - 
 (7*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, 
     \[CapitalLambda], Xx0Xd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/432 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/432 + 
 (7*n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, 
     \[CapitalLambda], Xx0Xd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/432 + 
 (n^5*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0, \[CapitalLambda], 
     Xx0Xd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/432 - 
 (5*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     y0d]])/12 + (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d]])/4 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd]])/6 - (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, Yy0Yd]])/12 - 
 (3*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, 
     Yy0Yd]])/4 + (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalLambda]b, Yy0Yd]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, 
     Yy0Yd]])/12 + 
 (5*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0X, \[CapitalLambda], y0Y]])/36 + 
 (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, 
     Yy0Yd]])/48 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, 
     Yy0Yd]])/16 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, 
     Yy0Yd]])/24 + 
 (5*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, 
     Yy0Yd]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, 
     Yy0Yd]])/4 + (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, Yy0Yd]])/6 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0X], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd]])/16 + 
 (5*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0X, \[CapitalLambda], y0Y]])/
  18 + (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0Y, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0X, 
     \[CapitalLambda], y0Y]])/18 + 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/18 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/144 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/72 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/144 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/48 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/36 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/48 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/48 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/432 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/432 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/432 - 
 (n^5*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0X, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/432 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/48 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/36 - 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/144 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/16 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/16 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/48 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalLambda]b, 
     Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/144 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/432 - 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/144 + 
 (n^5*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/432 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/48 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/72 - 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/144 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/16 + 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/16 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/48 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (5*n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/432 + 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (n^5*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/432 - 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/48 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/36 - 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd]])/144 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     x0u, \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalLambda]b, 
     y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/16 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  16 + (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  48 + (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/432 - 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (n^5*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalLambda]b, y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/432 - 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, \[CapitalTheta], 
     Yy0Yd], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  48 + (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  72 - (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  144 + (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/16 + 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/
  16 - (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], y0d]])/
  48 - (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (5*n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/432 + 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (n^5*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/432 + 
 (3*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/32 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/48 - 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/288 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/64 - 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/72 - 
 (n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 - 
 (3*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/32 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/96 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/32 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/96 + 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/32 - 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/288 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/192 - 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/288 + 
 (n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 - 
 (3*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/16 + 
 (17*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/192 - 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/288 - 
 (n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 - 
 (3*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/64 + 
 (11*n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/192 - 
 (5*n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 - 
 (n^5*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/384 + 
 (n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3456 - 
 (n^5*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/384 - 
 (n^6*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3456 + 
 (9*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/32 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/16 - 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/96 + 
 (25*n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/96 + 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/8 + 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/96 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/6 - 
 (71*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/576 - 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/36 - 
 (n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/576 - 
 (n*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/32 - 
 (n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/288 + 
 (25*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 + 
 (37*n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 + 
 (13*n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 + 
 (n^5*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 + 
 (3*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/64 - 
 (n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/24 - 
 (n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/192 - 
 (3*n^2*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  64 - (5*n^3*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  96 - (n^4*NCM[cc[\[CapitalLambda], y0u, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  192 - (n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (43*n*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/48 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 - 
 (7*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/36 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/18 + 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d]])/48 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d]])/48 - 
 (7*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd]])/48 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd]])/24 - 
 (25*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/18 + 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 + 
 (25*n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 + 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/18 - 
 (n^4*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 + 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d]])/12 - 
 (n^3*NCM[cc[\[CapitalLambda], y0Y, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, y0d]])/24 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/48 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/48 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd]])/48 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], x0X], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd]])/48 - 
 (n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (43*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/48 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/8 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/12 + 
 (7*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/36 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/18 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 + 
 (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0Y], cc[\[CapitalTheta], x0X, 
     \[CapitalLambda], y0Y]])/18 - 
 (5*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X, 
     \[CapitalLambda], y0Y], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0X, 
     \[CapitalLambda], y0Y], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 + 
 (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalLambda], x0X, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (5*n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0Y, \[CapitalLambda], x0X, 
     \[CapitalTheta], Yy0Yd], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/48 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/48 + 
 (7*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, Yy0Yd]])/48 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalLambda]b, Yy0Yd]])/24 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/24 + 
 (29*n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 - 
 (5*n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/288 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 - 
 (7*n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 + 
 (13*n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 - 
 (7*n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 + 
 (n^5*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/1152 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3456 - 
 (n^5*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/1152 + 
 (n^6*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3456 + 
 (7*n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/96 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/16 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/96 + 
 (3*n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/32 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/96 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/16 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/64 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/576 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/96 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/288 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/64 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/64 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 - 
 (n^5*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/64 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/48 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/192 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  64 - (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  96 + (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], x0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  192 - (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/96 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/288 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/192 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/144 - 
 (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 + 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/1728 - 
 (n^5*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/1728 + 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/32 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/96 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/32 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/96 + 
 (5*n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/96 + 
 (5*n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/288 - 
 (n*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/144 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/192 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/288 + 
 (n^4*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 + 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/96 - 
 (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/96 - 
 (n^2*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  96 - (n^3*NCM[cc[\[CapitalLambda], Yy0Yu, \[CapitalLambda], Xx0Xd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  96 - (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/32 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/48 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/288 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/192 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/144 - 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/32 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/96 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/32 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/96 + 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/32 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/288 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/192 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/288 + 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/16 + 
 (11*n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/192 - 
 (5*n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/288 + 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/64 + 
 (5*n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/192 - 
 (7*n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 + 
 (n^5*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/1152 - 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3456 - 
 (n^5*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/1152 + 
 (n^6*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3456 + 
 (3*n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/32 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/16 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/96 + 
 (3*n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/32 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/96 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/16 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/64 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 + 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/576 - 
 (n*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/96 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/288 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/64 + 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/64 - 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 - 
 (n^5*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 + 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/64 - 
 (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/48 + 
 (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/192 - 
 (n^2*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  64 - (n^3*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  96 + (n^4*NCM[cc[\[CapitalLambda]b, x0u, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  192 + (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/16 - 
 (11*n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/192 + 
 (5*n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/288 - 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/64 - 
 (5*n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/192 + 
 (7*n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 - 
 (n^5*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/1152 + 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3456 + 
 (n^5*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/1152 - 
 (n^6*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/3456 - 
 (3*n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/32 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/16 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/96 - 
 (3*n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/32 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/96 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/16 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/64 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/576 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/96 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/288 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/64 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/64 + 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 + 
 (n^5*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/64 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/48 - 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], Yy0Yd]])/192 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  64 + (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  96 - (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d]])/
  192 + (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/32 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/48 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/288 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/192 - 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/144 + 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     Yy0Yd, \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 - 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/32 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, 
     \[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/96 + 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/32 - 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], Yy0Yd, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, 
     \[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/96 - 
 (n*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/32 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], y0d, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/288 + 
 (n^2*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/192 + 
 (n^3*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/288 - 
 (n^4*NCM[cc[\[CapitalLambda]b, Xx0Xu, \[CapitalLambda]b, Yy0Yd], 
    cc[\[CapitalTheta], Xx0Xu, \[CapitalTheta], Yy0Yd, \[CapitalTheta], 
     Xx0Xu, \[CapitalTheta], y0d], cc[\[CapitalTheta], x0u, \[CapitalTheta], 
     y0d, \[CapitalTheta], x0u, \[CapitalTheta], y0d], 
    cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, \[CapitalPsi], y0u, 
     \[CapitalPsi], x0d]])/576 + 
 (5*n*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, \[CapitalTheta], 
     y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0X, \[CapitalLambda], 
     y0Y], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], 
     x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/24 + 
 (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], y0d, \[CapitalTheta], Xx0], cc[\[CapitalTheta], x0X, 
     \[CapitalLambda], y0Y], cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, 
     \[CapitalTheta], x0u, \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, 
     \[CapitalPsi], x0d, \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/72 - 
 (5*n^2*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], y0Y], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144 - 
 (5*n^3*NCM[cc[\[CapitalLambda], Yy0, \[CapitalTheta], Xx0Xu, 
     \[CapitalTheta], Yy0Yd, \[CapitalTheta], Xx0], 
    cc[\[CapitalTheta], x0X, \[CapitalLambda], y0Y], 
    cc[\[CapitalTheta], x0u, \[CapitalTheta], y0d, \[CapitalTheta], x0u, 
     \[CapitalTheta], y0d], cc[\[CapitalPsi], y0u, \[CapitalPsi], x0d, 
     \[CapitalPsi], y0u, \[CapitalPsi], x0d]])/144

